Upper bounds on secret key agreement over lossy thermal bosonic channels

Upper bounds on the secret-key-agreement capacity of a quantum channel serve as a way to assess the performance of practical quantum-key-distribution protocols conducted over that channel. In particular, if a protocol employs a quantum repeater, achieving secret-key rates exceeding these upper bounds is a witness to having a working quantum repeater. In this paper, we extend a recent advance [Liuzzo-Scorpo et al., arXiv:1705.03017] in the theory of the teleportation simulation of single-mode phase-insensitive Gaussian channels such that it now applies to the relative entropy of entanglement measure. As a consequence of this extension, we find tighter upper bounds on the non-asymptotic secret-key-agreement capacity of the lossy thermal bosonic channel than were previously known. The lossy thermal bosonic channel serves as a more realistic model of communication than the pure-loss bosonic channel, because it can model the effects of eavesdropper tampering and imperfect detectors. An implication of our result is that the previously known upper bounds on the secret-key-agreement capacity of the thermal channel are too pessimistic for the practical finite-size regime in which the channel is used a finite number of times, and so it should now be somewhat easier to witness a working quantum repeater when using secret-key-agreement capacity upper bounds as a benchmark.

==> plot1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    221718,       4818]
NotebookOptionsPosition[    216469,       4688]
NotebookOutlinePosition[    216813,       4703]
CellTagsIndexPosition[    216770,       4700]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", ".1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 
   3.7129581192251453`*^9},ExpressionUUID->"5b47e83a-136e-4403-93bc-\
7a2fc30f3fea"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{3.712968021895545*^9, 3.712969263707048*^9, 
  3.7130975196224566`*^9},ExpressionUUID->"9845cb1f-de6e-45ae-b4a4-\
8b5a73768979"],

Cell[BoxData["0.6525532599446574`"], "Output",
 CellChangeTimes->{3.712968021895545*^9, 3.712969263707048*^9, 
  3.7130975196224566`*^9},ExpressionUUID->"132415fc-3864-4011-bdec-\
25a92791fcda"],

Cell[CellGroupData[{

Cell[BoxData["0.42857142857142855`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 
   3.7130975196400905`*^9},ExpressionUUID->"945fd942-1783-423a-8809-\
a469ea89db9a"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 
   3.7130975196400905`*^9},ExpressionUUID->"f5eebce7-31ea-469f-8a00-\
a8ca34f948a2"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"4c0006cb-b537-48f7-9f72-\
f9fa500bf8cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFinal", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Nu]m", "\[Equal]", "1.1"}], ",", "c"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 
   3.7129681317840595`*^9},ExpressionUUID->"74a59c6a-7792-4037-b59a-\
0677c2b901c2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], "*)"}],
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}},ExpressionUUID->"ad5e3412-76ef-48d5-a605-\
492e4931304e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a", ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 
   3.7129706057762747`*^9}},ExpressionUUID->"b2a67671-6e8f-4cfa-9b48-\
e14299081291"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1.310047107371046`", "<", "a", "<", "3.4328100354860904`"}], "||", 
  
  RowBox[{
  "8.748775504287861`", "<", "a", "\[LessEqual]", "8.970747580312091`"}], "||", 
  RowBox[{
  "8.970748889755873`", "\[LessEqual]", "a", "<", "8.947876718358574`*^9"}], "||", 
  RowBox[{"a", ">", "8.947876718358574`*^9"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 
   3.7130976057734222`*^9},ExpressionUUID->"7a3376bf-bc37-452f-8705-\
07cc1bb00ecd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"areal", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "5"}], "]"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
  3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
  3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
  3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
  3.7129703710494885`*^9}},ExpressionUUID->"7fe2f099-f69d-491f-b05a-\
aef841c48383"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"857717d9-6c90-44d7-9ed4-\
3c18db2aa6eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
     RowBox[{"a2", "=", 
      RowBox[{"Re", "[", 
       RowBox[{"areal", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
     RowBox[{"a2", "=", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}},ExpressionUUID->"657b0492-6188-45d5-a503-\
0737c0f2a9e4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".0001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130976524942017`*^9, 
   3.713097667732729*^9}},ExpressionUUID->"9ca4e347-75d0-4565-9f84-\
4ad667fc86df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4297610345374954`*^-12", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "1.3117254911306382`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, {3.7130976396652603`*^9, 
   3.7130976695274744`*^9}},ExpressionUUID->"76af03e0-9420-49d2-9422-\
7f844eb1e5e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"23afbba2-88c8-4619-a8d3-\
847df749e51e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "1.3117254911306382`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7129706607324877`*^9, 3.712970684154935*^9}, 
   3.713097672454852*^9},ExpressionUUID->"36dc72e3-84b8-41db-91ee-\
ae3279ea1120"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"d36dc96f-4325-4837-bba6-\
3820a324450a"],

Cell[BoxData["1.3117254911306382`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, 
   3.7130976771437416`*^9},ExpressionUUID->"5ccf513a-3ca2-42de-80d7-\
90bbf55e5d8c"],

Cell[BoxData["0.20482489859371267`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, 
   3.713097677159384*^9},ExpressionUUID->"b6050fd5-d789-4270-9ff8-\
2c0f33ec5cc8"],

Cell[BoxData["0.20482304663271422`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, 
   3.713097677159384*^9},ExpressionUUID->"80c73c8e-e315-4324-b199-\
f33e86136258"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"94585543-62a4-49db-b718-\
46959563ecdb"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"e304f195-979b-4d0c-8797-\
402aca36402f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"8a73714d-1850-4b16-93b4-\
a9c1701a3c89"],

Cell[BoxData["0.20482304663271422`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 
   3.7130976830807953`*^9},ExpressionUUID->"9c76f861-6a53-43c4-a8a6-\
6630f08d04da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, {3.713097452918779*^9, 
   3.713097499463112*^9}},ExpressionUUID->"6b00824e-64f4-4ec6-8c2f-\
29e89cd1f39d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOYh0Gr+bG/dyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AdCWZYg==
           "]]}},
        Annotation[#, "Charting`Private`Tag$132553#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwd1nk8VF8bAHBbErKkRLbs+z6WYfAg2SoUspQKRSlEpCxJKaksJUtFREhC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           "]]}},
        Annotation[#, "Charting`Private`Tag$132553#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -3.8881849110358786`}, {
     6.907755278982137, -3.8881849110358786`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.1`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.6525532599446574`", " ", "\"km\""}]}], HoldForm], ",", 
         
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.3`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-3.8881849110358786`, -1.5855998180418331`}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-3.8881849110358786`, -1.5855998180418331`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOYh0Gr+bG/dyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AdCWZYg==
           "]]}, 
         "Charting`Private`Tag$132553#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd1nk8VF8bAHBbErKkRLbs+z6WYfAg2SoUspQKRSlEpCxJKaksJUtFREhC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           "]]}, 
         "Charting`Private`Tag$132553#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -3.8881849110358786`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-10.045709927933615`, -1.5855998180418331`}}, \
{{6.907755842880527, 
         34.538775831012295`}, {-3.8881849110358786`, \
-1.5855998180418331`}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -3.8881849110358786`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.1], 
        HoldForm["l" = 0.6525532599446574 "km"], 
        HoldForm["\[Eta]" = 0.3]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-3.8881849110358786`, -1.5855998180418331`}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.713097689558276*^9},ExpressionUUID->"eae57452-e415-43c7-b89b-\
60045daee342"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIORg/F5B7G/NyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AL1iP1g==
            "]]}}},
        Annotation[#, "Charting`Private`Tag$29126#1"]& ], 
       TagBox[{{
          {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
           1.], LineBox[CompressedData["
1:eJwd13c8ld8fAHAjM1tkZI9sLte95vWxpWGkkpAVWoSM7JSSQkOiEkVWiqgQ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            "]]}}},
        Annotation[#, "Charting`Private`Tag$29126#2"]& ]}}, {}, {}}, {InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -3.887760719306889}, {6.907755278982137, -3.887760719306889}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.1`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.6525532599446574`", " ", "\"km\""}]}], HoldForm]}], 
       "}"}], TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[1000000000000000]}, {-3.887760719306889, -1.5851756263128434`}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-3.887760719306889, -1.5851756263128434`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIORg/F5B7G/NyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AL1iP1g==
           "]]}, 
         "Charting`Private`Tag$29126#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd13c8ld8fAHAjM1tkZI9sLte95vWxpWGkkpAVWoSM7JSSQkOiEkVWiqgQ
eR4hJamUjEKSkcz0jXut33l+/9z7er/Ouef5nM85n3OeK+cT7HyIhYmJyQ59
EN8LvrkWJx3k4FErbi8vwY837WkqddstB3MPEwslu/nwJK+rqyX75KCcx9tg
9iIfzhpBvm/tJQeRLPG2X5j5cPa7UX/jQ+SAseeTEMbFi7c92Gb3LlwOEuyX
Oho/8OApzyRuS0bLQe7wVNTZHB6cq6PBsjZJDlISIlVXtXlwnkWma/PX5ODP
dq4fu4I24u+Yu8bMsuVgnZ4zvdl8I57OU2CUflsOSM1zbNwiG3F+eesfavfl
QEMjPEIP58aFdl4g+T1Dv3cwP+Mkz41/2ueWXPVcDnhSr78QXOXCM33U+5gw
OQjYf8ayoJcLF4l6l5jbJgc6jB3MEle5cLECwQ9feuWA2/STfhovF9738IeC
0oAcfD99RnDjDCd+s7Y6MmxYDu7xDxopvufEJTv3yAhMykFH76U64WucuDQ9
J2jbshxg98smfOU48SHWoy9vrMvBbg7OhxR2Tjyfz0R0jFUePj0M1Tr9mwOX
Uxx8kcQjDxYfJG2CazhwRQd53gYpeSj2osruceHA1e+XPdACedC4JWDWn8eO
7/jw8Hi/lTyc8GVfWU9hx48tV2qf2yYPUy4OUYmh7Pgjp5rqAWd5KNf9ZZVi
w47rrDXXXzokD2PkIsWIP2w4ed/A28lUeUjkTeSUc2XDXZK+p2VlyMNgR5MP
sw0bHv5wxMEiUx6cvl6xkSGz4c9YJz/l5MrDKNBd+QTZcMPKf1/tKuWh2l+3
JuvdBpzGJTBV1C0P7lrBTPscN+CeZOFHzv3y0PU4V/ys+QY84aDoibVBedhk
J5Q+oLsBx59u+btnQh4e70szFRLdgFv6qK5sWJaHhcWz348NsuJ29RY8vrIK
cO5D0LBdBCvufDxcQ+aoAoQFqWfHN7LgBrd/ysUEK0CndNzb4icsuPTb3Zt7
whSAcfpI6XgZC/5LRZclI1YBwp04VctusOCJP2d61tIUwCEjaIIUyoJXHAg8
M1ipAHd1BDL41FnwzNSeKKOnCrB2mOSeKM+CR9fZBGXVKcCdb31nN0iw4Dab
lfbveqkAeicT1y24WPDBrmGtxk8KoMhRGnp1ghnnsT/Qn/tPAewY06SdZcz4
n6j293SGAlSX9Pu8vceM9xYbtu5ZR/Gek6pxvcWMF7CJVfJyKsI99lKx/EvM
uFHT5+Q4cUWY3fRYYCCYGQ802EXyMFGEGKnzKVMGzHirsnnKliRFaM/t/Hno
MxPOHfHjd/c5RRC5KHmOqZMJd2w945BxURGumLzCi9uY8G++r0RZriuC//ha
pGQ9E/4nf/v98WJFkGE3ssy8x4RLS+59WfVOEfS6yBcrwpjwKP6jK3biSvD3
xuSuVikmvNGTx4tFWgkaZDxf1oox4ayPHjbXyyuBQz6r01NhJjx9x1yqloYS
tNCmA95wMeH3L4SLbzJTAlrIDbtnU+tYF2siZchPCfa/J88r3VvHNJYyT4RX
KkFrp3Z2gdg6hrv8bBV7qgSrARWnHgisYy6P9SQb6pRA+kpZEs65jsUc6Wpl
aVaCyp9tNwXpa1j7N37Jy91KwOQmMrKjfw0LaEptLWMowevegnaBvDXsXmqi
xHcrZYhRoLIrktYwyvj74DPblKHMpb0vTw393lKmVXmXMpx5Se9VUlzD5lde
BB/fpwzwKZPbcfMaBsHLLYzDyvBC6oWY5NoqNrA7IlgkQxm8LO+ExLxbxcSk
jrXY96H+LcUjk6GrWEjc1p13BpSBL6YzePT4KtY+8KN7flgZJN/XLI4FrmKx
d/aPZ08qw+PzQW/XPFexIRlb7vFlZYi/5maSuH0VK5KXdzwjvRW2YemHcKVV
jKzS+7Xedys4vpYp+z24gqWlXPPjD9wKPe6Hkyr7V7CxiV3TPse2gsQ9Ic6Y
LytYdmnrGlf4VsBx0qJs5wq2rFYt53puK5y39ztS8WIFe6mZHvC3ZCtM2M3x
vM9dwRz1rBY0ZrYCU9/L+SHvFYzrCWly4M9W+C6rO73igfqTZYbTF7dCfFKL
n4zbCqZHYXTOManACSutwpPOK5ioYWXZE2EVqAuUPXrQcgX7StviY2KoAh0J
AZe0lFcwf/u/H7afVQF5mUeK0bPLmMzb4baVFBWQ5Os9TJlaxnq3v298mKYC
7iKKaosTy9i2nWXl/DdUIMCVsZ78YxnTcPRK+VSqAjvPRtJ6u5ex+T0dZgfe
q0BpoaHsthfLWKx34aMjEqqwK9HmjXbGMsYYXe19K60KX+S5onMvLWNRR/ax
aiqoQuHCZl++1GXsZBi366y6KpT8+e8t/ewydjT5BPNJU1UwmfGK+Re9jLmV
mrjEeanChX/P488ELGMG85/pGUWqIARRS50Wy9izcC3F+TJVcJ9ZDLkFyxiZ
cX6Xc4UqUBoU8o/QljEdVuOCTbWq8PcktlHQaBnbKnJ3R84bVfB4xf88jrSM
8nU8796UKgR+o+79JLuM/U1ks36qqwa3qL9a9zEvY7gQrzcTVQ3scLHsuHUG
dqlwU9x2YzXIK6m+fX+VgSm+Vng6bKkGFvovSSt0BubCb6HEt0cNWNUcTZr/
MLDq3Hi2gEg1EBdzPfzsJwMLfb7YKtagBjm704qk2xkYbcf6sC+uBpO9vpeS
XzMw7kH2tUctami/MDvNvGJg95hFKdbv1CC9U+x4azMD67IjF4UMqsG2FdGK
Cy8YGKnnxLl2JnU4tervGviYgc0t/LKJtVYH96WwvqCbDGxLkcJHRXt1WHt5
2mI2m4HZuXoceLdLHazbZi+F3GBgeQ0fgqVd1eHVj3f1MZkMbFdyTTZ+RB1i
KFeNi9IZWLlo8uSGy+oQwRaX53SGgQUayqan9asD9/i3rPnjDCzz934xypA6
JJ7TTS09xsDw3Gv3BkdQf+u3m3yPMrDNLBw12tPqYD7rPd4fyMBetU8PfVxX
h2SKkN2AL8qfez1JVEkDuBde66i7MbDh+L3dd4I1oMtKiHnQFs2XvHJ1MUwD
Pk4eetVjw8BeTt51dIzSgOUyvLbLmoEV7p1+y3xaA/796JfusETxaZ196XdV
AyCL+qbDDOVj4HGF2lMNyJ7b6b3BgIExmfKmPmNoQMib/c6Wqgxs/k+VLf+6
BgjZ7xT3UmFgP0pc2QJZNWE8U20kbisDa9lUmCjOownleu+jG5QYWMqUUWSs
lCY4ZTlmW8szMP7bgX4WoAk7pJ8nn5NkYNLLzbTOZE343DBrWc/HwII/3jpy
NlUTJB8wl4/yovwUh2UZZWhCYrCyhCCyt4vCTFG2JhzfGMR6dCOaz8Ok3IQH
mtDfg4+qcTIwNS/zFZ2PmmDOce1dHzMDo7Y21l3bogVR7ljB7//oWMqtrNFt
clrAkXzCn4zcGxIkyKSsBR18uZzxf+lYtLT04WPaWtC8vj4mvEDHGiPjxKwt
tMDAxn962xwds1IzifwXoAXCWWakwUk65phRR95frQUuq5y++d/p2GyomTO9
RgsyFz2m2JDT97YG5zRowZJfleaxITrWIfWxrK9VC3Ryuj4bDdIx2/IJWbde
LaC5Jdz+/pWO0d5s5j2wqgVtIpVOO3vomDprxKi7rTYYnzibdr+TjrWPLbOs
bteGaDIlQhY5sP20bK6jNmw42LRy6x0dK7qSdmBgvzb8rvf9ntlBx+Rl73/0
OKYNq0s802ntdEzM9PMLzyvacNK2LOr2KzrGHqmb5fVVG/pmLwcpY3TsiKfi
eOWQNlh8VQqob6RjndaiBsw/tWE0rLLbETlrE6Pv7pQ2JApcE4p7QceUq5qk
Rla1wfmj8mp/PR0riCjp0hXQAXMpW8XyWjrW/Jjq9lRXBx4b/d6VX0XHwu9X
Jg2QdaDu1QC/JfLWHNUHbFQdkI+1po49pmMXEyVX9hjrwA6P0hpN5N0O67n/
LHXA8z/n0KYKOjYy9WqYukcH8toOHF8up2OsKnsPP4/UAVaXj8nPiunYT/UJ
O8FoHeiwOuXnifxKO1olMFYHdiZ/e8COnEq9My5yWgfefuoPdS2iY0K2Y4dC
UnWg0ojlM9N9lC//CB+VXPS85j2RfvfoGBRmHch6qQMPAh+wnsxF7SUqxtMt
OiB7vYdfBXlD+XMJqzYdgBGeiG+36djr6sG++bfoeaPDu2yQHZuVXXd264BV
S4yy9C06dvDHM5cNEzqweM1RcDCbjsXL9uwM5SXBwrFHfLcz6ZiFsoztXX4S
vKZQZzyROTQC4IMgCTQ7zATlkS9TF3W1RElgkHFPtvQaHbu3a7PYpDQJGjoT
3Z9fRfON3ffDW4cE+n+2cf66TMf4+noinHaT4DrTTlp4Gh3rGpQ5kbiHBAMF
75kB+cbPgMMV+0ggEMzMtBFZdm7xAK87CXiYjz+4e4mO6XKImb/xI0H7zM6a
jxfp2F59143mESToWA0/apJKx/Ku9Obp5JCge2T6utF5OpZZbOiYfosER+4r
uHIip7y4yTSVS4KybRZ7v5yjYyd+uXsX3yPBf7/E2cKQLcyH5aXLSUAp9FWq
SKZjY3O/7m/ESPDsKbue7lk6uj+XH4z9JIG392qJ92kUn7+7u9U4CXSUFn0o
yCKxL3ju/SJBEG+U40bkteKE4x4zJEhmEWt9mkjHPqyzan9eJMGFJSk+XuSw
Cp6qJm5dmJvNn2yJp2PP+aRrb+voQsB1CtU1Fs1Pfa/3rK4uNI7x5Oohz9um
c1vo64LHo3xNfmSV02vu44a60F1L7XwVg+phYZBZ11IXkiKrOAyQQ3rztrft
0YWOG4Ik+WjU/57c0Hy0LqydHxXaFEXHWhr3p1jF6UK8g3fY30i0H75eId1I
0AUvH3zpcyRRXyxnTc7qQtnBmJAs5A3nf6icT9OFG4VkUUnk70cLQrfk68JG
vz4O9Qi0fvpK7LatuiDKKh/sd5KOiboIvwlp04U8LtM5e+TMUOZLt9/owv4E
wTQS8uWKAcE/73Th8bXj4uthaH1Us6Ryv+iCXnnpqVvIUVIc+gvjulC+vI/W
F0rHXNl++eZx68HLE04CgSF07ItCj3I7jx58KXb64ITsYtH66y+fHshuTygx
RnZMuBtsL6wHHK70fH5kO/r+mP8k9UAq6FJF7Qk6ZjjdfnW7ph7EH32gwY8s
0V3etOigB34CgUsdQah+WJ8YOznrwUxtwO8a5Ajd+qdlLnqwTVV78R5yV8ab
Uo/9epDlku96CjnVfuxKs48eHBP9brYVmY7J+GSE64HPg/Fz54+j873sKsvW
W3qgZxtL2X+Mjp3ry4lNzNWDvAUzHltkMufdf315enAywWeRjHz5UMXkpUI9
kPQ5yCuIbCfb0fXnoR6MicTptx+lY7XX2QoacT1QG+z0AuQbiVGWe8f0gM4Y
iDM+gtb7sX7P+Qk9YGkI6tdArh3+c6RuUg88dwrZSiP3Wxy/umVWDwrltjsy
I29h8xn+sYjydStb9vVhOpZ/YXtCMBcZ6r1TS12RS65K16dokIE5YnD8bCAd
M2j+uuu5Fhlep/9WikJ+s5D947cOGWzt6SFHkSddhLkd9MlQsKlPzxlZYzPn
fhEaGWxur7nLIj++Nf/vrgMZ5rNeULEAtP8LW3TrQ8ngy2tVyo7856srNnyS
DBsVr7xc9qdjqsLT2zkjyXBULnt8Djn7tMihPTFk4LO/6/IVOcLT/8bsGTL8
d8+8rhJZT4xzReE6GUhb5u96IJdf3N56qYYM4RkncrFD6Hx+OeRUXUeG27RY
0WfIkoywwb56MvwrepVTjpwaeHtRGSdDVfLvxhzkw9bTqk2vyfDUxjLpJLLy
enr6f31kuP8EG1FHzgvt2ue5QgY9l9+v7/qh++x5wq3qNTI0Pv6MZyMHMWsO
cTLrQ/MWm+YMZNPL5/2r2fSBaSFjPA7560OTcE5+feB4cKTcDXnzr6KrVXL6
oMPbvEUUOeNgzDt2W304Vcdhm+lLx/4VqQi6b9OHzbVqpy4he850uzzerg8X
mv2fnEXWjNP5dsBRHywz1q3Dkd/eHJ2s3K8PWzLTPu9F5vjiwHngmD606Qhk
SSIn7FC0rLiiD9HhrX4PfND9fv18/rdraLz1MPH7yJuGJle5svSB33358x3k
kpDHtX439WGpMcLrKvKHLJqWRIE+jO92en0KWXbYVTz5iT5QDQ27tyG/DE+b
devRh2rOC1Uz3nSMB5vbkdKnD75hkeRfyHs5XcqeftUHR8WDDSPIkzclDgl8
14cWN6bBXmRhvLi/dUIfyNXdAc3IftwvW3UY+pD3wuxyDjJb3r9b7FIU+K0q
zGWPnLAUWukjQ4H7S9E9Vsh0p9mWRjkKNKQzl5shT2+YmI5QpsB1g10B+sjd
R/rMxrUp8DpMSlkO+T6lYaTNggLpyUGNdC86Zt15Wv1CIAVkOTzVKpCxrWtm
o0co8KrBvKIM2fB0tIv5cdR/9ZhhEbImOSyOHkKBg3DaIxdZ5Kbf+8MxFCBZ
/R25iDx6yDbMPp0CrnU1Pw8jJ6/y1G98QoHnfPglVeQiD6/X7s8ocLFBpEkJ
+fWL6u6HtRRIhvd0OWTueLc5hxcU2Be3P0oCOX2tWCnzFQU6F0xLNyJnrVtc
3tJHgU8iC90zB9F4zKcOaa5R4J/dDcNa5DbvjtB4JiqotK3OPUGeaJJJfM9C
BYfDOuWPkdWSXt0M4aBCWOqE5gPkRyybPjwVoMLNUDXPO8jPWCuMaApUWP5E
CUomxmMb5Xewo8L2ukTtvcjtATOUKHsqcOtKXNiN3Plm0ePuDiqkxmaMOiJ/
SeMuX3CkQrQuc/F25J8iOnbZ+6nQmfZguzkys3JM4vARKjyTiRbXRDa2EZwP
S6NCqNKNKnZkWomEWG4GFb3uzHpvQLbgVjR7dYUKP41eCbMg23dS0sSyqNB1
fzx+1RPdH3vdVV/coaL/Vw9C/yKH+xd7s1dSoZkx/e4HcsU5067sLiq8Fk42
b0L+sXSwcu4zFYxuKghgyKJHk9LteqgQed95uAE53qHNfukrFVx37r1Yi7xD
zKl53yjKT33+agXyRKnfE9ElKuSqPHHNQ5Z9dzErU8oAVoZEuhOQXcwenZyS
MYCr+ZS5OOTzjz84W8kbQLBvOm8s8sx1Ef6/ygZQe713VxRyg2fe+d06BrA2
kPH7BDGfuaooIUsD2LZjz0Uf5CvC/W6XAw3g9X+au22RS85XOeNHDMDztFaH
NXLjcqr93DEDqP7VZ2OFPDlibOQYYgATXGrm5sgWT3LFBaINIIEzbpsx8oKL
d2/GRQNICfQq1kbekzWxJ+ORARj9E74kjnyMu2knVmkA3rZ8VDHkpPgc69kq
Axgcjh0RRX7kb6/vUGMAgTcrYRMyO7V8Ez9uAMX8Njz8yDU9wZ/SPxpAgFPn
2AZkcfFFx/S/BmB/sfvOvAfaH9eKzKv/GQCXHy1mDjmTb69u7xKK137IdRaZ
b8NTYflVAwCels3TyCyzoV+eshnCiPp/BRPIUy0zBwZEDeHJ596/Q8iNJ8b8
NQwN4W8d64n3yDG/r+9zMjaE3gDmkE5kA39ruwhTQzizzB/2DrnqQKEqbm4I
i1YHot8iF9v4TO22NwTh56nX25AvbxkMiTlgCNa/d69iyL6vu2Pb4wxBpI3l
4mNkx913FKUTDYHvFl9OJTJt0L8jJAn136tXUoEs9ndRUvy8IWgfffnmIXKH
jER9wGVDSG38JF6GTI70pG8oMATXHQ+n7iGzK4+Hm702hH2avS7XkRcqK6Su
tRuC+6PCM5nI342jWsc6DCGFz6/6GvJzJy6R9I+GcI2tRuQqclCc+pNv/YZw
yiZjNB2553Pwn1PThmDzR+xxCnLJmaWgJ0JGAKsOc7HIUQKROt83GYEjKdmW
sF3uf/MbNxvBLQjJi0Eef/bnpK+kEdD6jjhFIytPTkULKRrB35jOF5HIBY7D
507oGwEl+VFNKPIdqfY7Gq5GkFpfrXaYiKfMzsvVzQhMaC43ApFNqW1yZ92N
gByQuYHwN8eWwq9eRtC1NPfdH1nybGNZ6mEjSPHgvOuHnD1Z9Wwi2gh25W2h
eSFfq7nVWZhrBKHevuP7kK+66Nmu5xmBx8epA//3fDu2/54R9DBJfNxLWJ1R
yVdsBKZ33F/sIdYzz/VaVKUR6LAE5e5GvnRexHVHM+qPS8U4IJ/blzG8MGEE
hz5hxbaE/yq77fptBE66HtqEk680dpVMG8HXX+drbJDPvp1u9vhjBKVvk95Y
IyeZ7ShqWzaCpz4rC5bICVu5jt7iMwbrrBAfIPK9mPTXgmwMeTMydw2R3bI+
nAunGANZWhgIm+hLi5cYGINH7YkhA2TmsDpTXlNj2Op2WIZw6szsuR5rYwip
sCykIN8adRc/ts8YgrcYNukR+/8ThXY92hjCFxWstZDzQ89+aIs1hsGWi3Oa
RHyCXT6MeGMwd3G8TdjG4fj5g2eM4YL8zF8N5PftBR9ULxmDf1RImTqx35oE
fBtzjcFyOyirIrNWTp4fx42hJN7TU5HI3x5+Yf5mY6icFBIlLLqsd4fSagyi
/CKdCsgqNnFPkt8Yg4gesxnhHd/4hxW6jGF3f7CiPHIWp76R14gxvHU7uCqD
rOadMNXLZgKqwZ6jksjV7IWRTJwmoH9Lq4iwSflrFhVuE2h+YhFA2GFRUDyS
zwQyLulPSiCfTCu0FtlsAv6jpgviyC/q3txxUjGBrqmbgmJEvQptcmq3N4EA
y4K4Tchcr52uye40gcrSRnPCL+MyuiMc0PgjMuyEyb+43RRcTIA5vSpDGFkc
Z/aN9TCB9En+IiHkH8dnT2qdMAHesENDAsTz37RnX71uAj4dvkm8yJoJnF8n
bpgAx8i9XYTHyDZSZjdNgN9RWpKwa37T3d93TIC06c0THqI+ImvLrEpMQK54
bHIjcR4oFTX8e24CBULsPtwexPv/6e9u301AZ4Q9mgNZ1yDc5MIPE7D1sXMk
3DkbmF3z0wRkHGqUCbMfdHTc9MsEksq3fGYn4jOVwd/Nm8B/Ekwkws6Mhjxg
NYWJm+t/NhDn7cklT2VlUxh2vZnFglymPvXcRcUUOms1QwnbjAyJnlEzhf0N
EzsJxzm3dQ5pmcIUczcb4SmdLFoO1RTy+09HMiO/mdaT5tlmCuf+cfgwEfUS
EDwwf9QU5itLnNfc0Xpox87tCjKFLUaGOoQlF1NYy0+YQprHH17CVefuqfqH
m8K/6oE3q8jD97vD++NNQf/ENUvCtJ/GfM1XTKHQ35m2grzkxWmWWWMKRXtH
HBjILSoizvN1prA7RUuXcMac3KFdDabQhN/eRFg50fgiZ5MpDOYP99GR9+QF
9cS2m0LBfU5/wlUDn4MPDZjCjpslZ5eQj7ndzaew0gDiZPv/IQ+qJJensNHA
4eAiTthpMbC2n4MGo96/iwlTMnU+xPPQYNZcLYIwcye2/kqEBj9frQsTzjIf
9NynQoNDmtMu/yE3qUhKRe2kwVPXhckFZPLimkq7Aw3YPml3Ey5q/UHe4kwD
1YRkjPAln7Id+F4a+C/FZBLee9swltOLBtttrpoRnuJ3/Zodinxq+80/yKKL
mTl1N2gwpKDjPY98tE0LG8mhwZePeQ6E8Ruvf/LepgFvlDzt/+0GK9o++TQ4
eMBL8v/tp3xfcZfSYId1w5c55CMrpIUDz2lwW33EkXAj8/sda99oEN9yyHkW
WbgrMFRliAZSgXyWhAPvsWQ7D9MgOrdN7//tlpSRolEajIcfFfl/+9ncUw4z
NDCdjuibQRbiOFaUv04D78dpfoT9ebiYLOXNgEy1OjeN/Huq/tstRTOgbH8R
SfjEu6C6v8pmUOxte5hwdPrn0CJ1M7C1Sd9BOEMgf5RL3wzOvvopTLh2E/Xt
B1sziHxUcH8KeaPUoSzP42bwg2Ps82/ky6ubw2qCzeBcittrwqKD7Q4CoWYQ
XjdQT1g2T4frZYQZxI/zFxAmy63EKCWawfUbcqGEPZWueU9dNYP8gt9ChCs1
mzSia80gwrDUcxJZTEBN4cFzM1B9dNGFcOKfq+LfGsyAWfeUPWGHGj92WpMZ
fKCEUwjPAOd35nYzuDk6y0dYw8Xh2oWvZsCSMtr0C7kkeoCevWYGW+intQmn
aCks+TEB3B+oUCbckLcvLI4Z4J//uBRhxST88CNWgPemYTyEF2yu7hXgBFjp
Wfk1gXz1g77OZwEAK7yziPCHkdiRA/IAj6q3biXs2rvla5ACgJtprgzhoY6G
rtOKAFrfJMQIzzxdaSpWBnhG0eIivDElNn9BDeBP0JPf48g2GrEeF/UASs5T
qwg3nIzpeW4FoMI1ZEXY6rDk+3fWAMlStjTCbz3qX323ARCxfEYl3G+z/JR9
G8CZglI1wotiMZnOOwFOj48IENZ9Ee00uQfAmS1/cAy5lC36rXgAwHT0hgTC
dklF0laBACcvNkcRnljrCgk6DHBw+EIoYeUldbHmowA5xhr+hAsnB/yOnQDY
jb3aSfjOe/O1xlMAmz5ulyacmcNF8ruE8hnm2TJK7AdRytn0NICl8/8aCX+6
6tNTmw6gO5pZR1joUn0c7xU0f4+fjwhnxB9vf3YdjRf7Lodwqu9HX648gAn9
lycIJ2jmZD16DGCQwKZAWOBB/r+WKgBe5lJpwvkqJXu/VgP40pwkCL9UqBHl
fAYg2FMhSHiDRHeW93OADX8Kmf4/PrvgjU3NAD+OHRn6ScQ/lHIj+jOA7RnI
J6zocXnxcjfA+mTIbcJP+2/sK/4CYH6yOJvwl+6izZ97Uf76pK8QFu9ouaE5
ALAtlJZE+E4tU/b3UYBObtNDhEuuRGXbLAKUkyW0CJ9/cMY1bgmgr8VPjbB/
a7rYEzrA265qZcIK9MJsuRUAM+eDMv8fz+tj9gqTOWB2vwX+H6+2Wk4VtzlM
hXX9HSHq593XHGlpc/Dhfo4RPjg+tn+PjDk8s0ptIExj/iN+SdYc5tw86wgv
kzlv0uXN4SinUDXhiNvkm5+3mgPLWFER4WNH026mksyBXJWUTnh7crZbk645
7DqXfpGwWl6BxJKeOcjN5KYQHu+qu3mIYg6FAW1JhH2Mxm6CsTmIplpFEjZ3
mXeLNDGHD2eOnSQsG7Qi8cjUHDRmb4QQHrwrdEsSzEGJm36U8It6qQPO5uYQ
9VjrMOHb3SqSFyzMYbAuwJ9w9KzeV8zSHGgyhb6E93OZ3fpnZQ7nBka8CP8P
XEg+vA==
           "]]}, "Charting`Private`Tag$29126#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -3.887760719306889}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-10.528002370903884`, -1.5851756263128434`}}, \
{{6.907755842880527, 
         34.538775831012295`}, {-3.887760719306889, -1.5851756263128434`}}}}, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -3.887760719306889}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.1], 
        HoldForm["l" = 0.6525532599446574 "km"]}, PlotRange -> {{
         Log[1000], 
         Log[1000000000000000]}, {-3.887760719306889, -1.5851756263128434`}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Input",
 CellChangeTimes->{
  3.7130975011495233`*^9},ExpressionUUID->"67bbc1fe-28b0-4134-8f84-\
cc71b24273c2"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIORg/F5B7G/NyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AL1iP1g==
           "]]}},
        Annotation[#, "Charting`Private`Tag$29126#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwd13c8ld8fAHAjM1tkZI9sLte95vWxpWGkkpAVWoSM7JSSQkOiEkVWiqgQ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           "]]}},
        Annotation[#, "Charting`Private`Tag$29126#2"]& ]}}, {}, {}}, {InsetBox[
      RowBox[{"Unevaluated", "[", 
       TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
        "LineLegend",
        DisplayFunction->(FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ),
        Editable->True,
        InterpretationFunction:>(RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"\"Column\"", ",", 
                   RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
           "]"}]& )], "]"}], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -3.887760719306889}, {6.907755278982137, -3.887760719306889}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.1`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.6525532599446574`", " ", "\"km\""}]}], HoldForm]}], 
       "}"}], TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[1000000000000000]}, {-3.887760719306889, -1.5851756263128434`}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-3.887760719306889, -1.5851756263128434`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIORg/F5B7G/NyfxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AL1iP1g==
           "]]}, 
         "Charting`Private`Tag$29126#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd13c8ld8fAHAjM1tkZI9sLte95vWxpWGkkpAVWoSM7JSSQkOiEkVWiqgQ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           "]]}, "Charting`Private`Tag$29126#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -3.887760719306889}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-10.528002370903884`, -1.5851756263128434`}}, \
{{6.907755842880527, 
         34.538775831012295`}, {-3.887760719306889, -1.5851756263128434`}}}}, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -3.887760719306889}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.1], 
        HoldForm["l" = 0.6525532599446574 "km"]}, PlotRange -> {{
         Log[1000], 
         Log[1000000000000000]}, {-3.887760719306889, -1.5851756263128434`}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       LineLegend[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
        LegendMarkers -> None, LabelStyle -> {}, 
        LegendLayout -> {"Column", {Automatic, 5}}]]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.713097501502087*^9},ExpressionUUID->"0cf3f71a-7817-44c3-a773-\
76e8fb1c5efb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"cfcd680f-051d-486b-af41-\
5c0ba2482e31"],

Cell[BoxData["0.6525532599446574`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 
  3.7129709205197396`*^9},ExpressionUUID->"f2cb53ac-9f51-4c6f-82fb-\
a87d4be2c1d7"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2360, 53, 164, "Input", "ExpressionUUID" -> \
"5b47e83a-136e-4403-93bc-7a2fc30f3fea"],
Cell[2943, 77, 181, 3, 30, "Output", "ExpressionUUID" -> \
"9845cb1f-de6e-45ae-b4a4-8b5a73768979"],
Cell[3127, 82, 194, 3, 30, "Output", "ExpressionUUID" -> \
"132415fc-3864-4011-bdec-25a92791fcda"],
Cell[CellGroupData[{
Cell[3346, 89, 305, 5, 22, "Print", "ExpressionUUID" -> \
"945fd942-1783-423a-8809-a469ea89db9a"],
Cell[3654, 96, 295, 5, 22, "Print", "ExpressionUUID" -> \
"f5eebce7-31ea-469f-8a00-a8ca34f948a2"]
}, Open  ]]
}, Open  ]],
Cell[3976, 105, 3081, 78, 126, "Input", "ExpressionUUID" -> \
"4c0006cb-b537-48f7-9f72-f9fa500bf8cc"],
Cell[7060, 185, 3695, 89, 164, "Input", "ExpressionUUID" -> \
"74a59c6a-7792-4037-b59a-0677c2b901c2"],
Cell[10758, 276, 689, 15, 30, "Input", "ExpressionUUID" -> \
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],
Cell[11450, 293, 24139, 587, 1012, "Input", "ExpressionUUID" -> \
"ad5e3412-76ef-48d5-a605-492e4931304e"],
Cell[CellGroupData[{
Cell[35614, 884, 2173, 35, 69, "Input", "ExpressionUUID" -> \
"b2a67671-6e8f-4cfa-9b48-e14299081291"],
Cell[37790, 921, 868, 17, 30, "Output", "ExpressionUUID" -> \
"7a3376bf-bc37-452f-8705-07cc1bb00ecd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38695, 943, 520, 10, 50, "Input", "ExpressionUUID" -> \
"7fe2f099-f69d-491f-b05a-aef841c48383"],
Cell[39218, 955, 379, 6, 30, "Output", "ExpressionUUID" -> \
"857717d9-6c90-44d7-9ed4-3c18db2aa6eb"]
}, Open  ]],
Cell[39612, 964, 2194, 48, 69, "Input", "ExpressionUUID" -> \
"657b0492-6188-45d5-a503-0737c0f2a9e4"],
Cell[41809, 1014, 156, 3, 30, "Input", "ExpressionUUID" -> \
"c2776679-4966-449f-854b-c5e3d0a19770"],
Cell[CellGroupData[{
Cell[41990, 1021, 2396, 54, 88, "Input", "ExpressionUUID" -> \
"9ca4e347-75d0-4565-9f84-4ad667fc86df"],
Cell[44389, 1077, 405, 10, 34, "Output", "ExpressionUUID" -> \
"76af03e0-9420-49d2-9422-7f844eb1e5e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44831, 1092, 210, 5, 30, "Input", "ExpressionUUID" -> \
"23afbba2-88c8-4619-a8d3-847df749e51e"],
Cell[45044, 1099, 248, 5, 30, "Output", "ExpressionUUID" -> \
"36dc72e3-84b8-41db-91ee-ae3279ea1120"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45329, 1109, 1872, 38, 126, "Input", "ExpressionUUID" -> \
"d36dc96f-4325-4837-bba6-3820a324450a"],
Cell[47204, 1149, 404, 7, 30, "Output", "ExpressionUUID" -> \
"5ccf513a-3ca2-42de-80d7-90bbf55e5d8c"],
Cell[47611, 1158, 403, 7, 30, "Output", "ExpressionUUID" -> \
"b6050fd5-d789-4270-9ff8-2c0f33ec5cc8"],
Cell[48017, 1167, 403, 7, 30, "Output", "ExpressionUUID" -> \
"80c73c8e-e315-4324-b199-f33e86136258"]
}, Open  ]],
Cell[48435, 1177, 154, 3, 30, "Input", "ExpressionUUID" -> \
"e62add75-12c0-4973-b1c6-98d68b8274c4"],
Cell[CellGroupData[{
Cell[48614, 1184, 11052, 301, 620, "Input", "ExpressionUUID" -> \
"94585543-62a4-49db-b718-46959563ecdb"],
Cell[CellGroupData[{
Cell[59691, 1489, 537, 10, 22, "Print", "ExpressionUUID" -> \
"e6a586bc-9c2c-47d7-babb-7970e111d03e"],
Cell[60231, 1501, 537, 10, 22, "Print", "ExpressionUUID" -> \
"2cc55f7d-cabb-4214-97bd-d1cf284c83f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60817, 1517, 804, 12, 30, "Input", "ExpressionUUID" -> \
"99b7c7d3-2129-440b-a1e4-e836781bef64"],
Cell[61624, 1531, 653, 13, 39, "Message", "ExpressionUUID" -> \
"e304f195-979b-4d0c-8797-402aca36402f"]
}, Open  ]],
Cell[62292, 1547, 156, 3, 30, "Input", "ExpressionUUID" -> \
"9fd4564c-3d27-421a-be23-eaa322ee9f46"],
Cell[62451, 1552, 152, 3, 30, "Input", "ExpressionUUID" -> \
"7c37d17f-96fa-40b5-af96-83640a4fd44b"],
Cell[62606, 1557, 156, 3, 30, "Input", "ExpressionUUID" -> \
"45e94b8f-1b11-4087-b940-68a3ef71c45f"],
Cell[62765, 1562, 152, 3, 30, "Input", "ExpressionUUID" -> \
"ce56abb5-d011-4961-bc51-80d2fddf1a83"],
Cell[CellGroupData[{
Cell[62942, 1569, 2037, 60, 145, "Input", "ExpressionUUID" -> \
"8a73714d-1850-4b16-93b4-a9c1701a3c89"],
Cell[64982, 1631, 273, 5, 30, "Output", "ExpressionUUID" -> \
"9c76f861-6a53-43c4-a8a6-6630f08d04da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65292, 1641, 2948, 74, 88, "Input", "ExpressionUUID" -> \
"6b00824e-64f4-4ec6-8c2f-29e89cd1f39d"],
Cell[68243, 1717, 49165, 981, 272, "Output", "ExpressionUUID" -> \
"eae57452-e415-43c7-b89b-60045daee342"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117445, 2703, 49011, 974, 272, InheritFromParent, "ExpressionUUID" -> \
"67bbc1fe-28b0-4134-8f84-cc71b24273c2"],
Cell[166459, 3679, 49079, 974, 272, "Output", "ExpressionUUID" -> \
"0cf3f71a-7817-44c3-a773-76e8fb1c5efb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215575, 4658, 229, 4, 30, "Input", "ExpressionUUID" -> \
"0dda21d4-819b-4c04-b461-dbeac8177fae"],
Cell[215807, 4664, 150, 3, 30, "Output", "ExpressionUUID" -> \
"4bdac5dd-9480-4e09-8bf0-f948d6dd7dbe"]
}, Open  ]],
Cell[215972, 4670, 152, 3, 30, "Input", "ExpressionUUID" -> \
"87073c61-982b-44b3-bcd8-a910b8b2187a"],
Cell[CellGroupData[{
Cell[216149, 4677, 129, 3, 30, "Input", "ExpressionUUID" -> \
"cfcd680f-051d-486b-af41-5c0ba2482e31"],
Cell[216281, 4682, 172, 3, 30, "Output", "ExpressionUUID" -> \
"f2cb53ac-9f51-4c6f-82fb-a87d4be2c1d7"]
}, Open  ]]
}
]
*)



==> plot2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125689,       2896]
NotebookOptionsPosition[    120326,       2762]
NotebookOutlinePosition[    120670,       2777]
CellTagsIndexPosition[    120627,       2774]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", ".1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 3.7129581192251453`*^9, {3.7129715173529606`*^9, 
   3.7129715181384487`*^9}},ExpressionUUID->"355148e2-6a1e-4d13-816a-\
3672fead4b18"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{3.712968021895545*^9, 3.712969263707048*^9, 
  3.7129715270459266`*^9, 
  3.713097748738039*^9},ExpressionUUID->"de40280f-c421-461d-83cf-\
a31fb283d623"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712968021895545*^9, 3.712969263707048*^9, 
  3.7129715270459266`*^9, 
  3.7130977487536783`*^9},ExpressionUUID->"ceabb63b-8a60-4497-8152-\
fcdb3346d594"],

Cell[CellGroupData[{

Cell[BoxData["1.5`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 
   3.7130977487536783`*^9},ExpressionUUID->"8cd6bfd7-684c-4af1-b75f-\
da485f300e62"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 
   3.7130977487536783`*^9},ExpressionUUID->"6604c132-fe53-40de-a5fb-\
cabf459a53cf"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"519d0735-45d1-4342-b7e4-\
aa033d5adb10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFinal", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Nu]m", "\[Equal]", "1.1"}], ",", "c"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 
   3.7129681317840595`*^9},ExpressionUUID->"c0e833fa-8968-4a84-8509-\
a54504e2474d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], "*)"}],
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}},ExpressionUUID->"a04e6399-bb66-48d3-af2a-\
8c346085eb6d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 3.7129706057762747`*^9}, {
   3.712971313880378*^9, 3.7129713172462177`*^9}, {3.7129717040199127`*^9, 
   3.712971705557476*^9}, 
   3.713008451898528*^9},ExpressionUUID->"9450b918-3916-471c-b466-\
3ba82a0bb030"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2.4232148926872603`", "<", "a", "<", "7.676785107312778`"}], "||", 
  
  RowBox[{"18.76206060585231`", "<", "a", "<", "18.76206060588987`"}], "||", 
  RowBox[{"18.76206060588987`", "<", "a", "<", "2.4584084447100177`*^7"}], "||", 
  RowBox[{"2.4584084447100177`*^7", "<", "a", "<", "5.096562970562962`*^14"}],
   "||", 
  RowBox[{
  "1.1718204196265324`*^16", "<", "a", "<", "1.764471007257924`*^17"}], "||", 
  
  RowBox[{"a", ">", "2.940784987405053`*^17"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 3.712971700501017*^9, {
   3.713008446375839*^9, 3.7130084677258577`*^9}, 
   3.7130977744384284`*^9},ExpressionUUID->"aa94be2e-3046-410a-80a7-\
76914a7b8a41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
   3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
   3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
   3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
   3.7129703710494885`*^9}, 
   3.7129717270241957`*^9},ExpressionUUID->"3c55cf68-dbd3-4663-be14-\
666ddb0495b6"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"7afddf1b-a993-4dd6-b248-\
1549c8dcc620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", "a1", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}, {3.7130084980068345`*^9, 
   3.713008498207328*^9}},ExpressionUUID->"e427753f-7e38-4bfb-ad7b-\
e424b349db70"],

Cell[BoxData["2.4232148926872603`"], "Output",
 CellChangeTimes->{3.7130084994402957`*^9, 
  3.713097780769644*^9},ExpressionUUID->"d14513bc-4e44-495c-a264-\
5f3bc7062344"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["a2"], "Input",
 CellChangeTimes->{{3.713008501611209*^9, 
  3.71300850188986*^9}},ExpressionUUID->"de486a84-2b32-47f3-b1c0-\
57b1135d5005"],

Cell[BoxData["7.676785107312778`"], "Output",
 CellChangeTimes->{
  3.7130085022588167`*^9},ExpressionUUID->"3d5d3971-75a0-4092-b936-\
73c3b1264f72"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".0001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130085235869102`*^9, 
   3.71300854641281*^9}},ExpressionUUID->"9dec8e48-059d-45db-b3d8-\
03871b0fc84e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.969263717949929`*^-13", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "2.423360313930253`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, 3.713008488520872*^9, {3.7130085267807455`*^9, 
   3.7130085492708054`*^9}, 
   3.7130977858758755`*^9},ExpressionUUID->"9abe7db7-9198-434f-ad91-\
350f8c02f27b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"7b204a28-7c38-4a9e-a0a2-\
11b7d4d9f23e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "2.42336043973933845663282227178569883108`10."}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7129706607324877`*^9, 3.712970684154935*^9}, 
   3.7130085351873245`*^9},ExpressionUUID->"0ac041fe-e597-4a32-a4e9-\
85de837a7976"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"6fd9da8f-5822-43bb-8c64-\
2aa98146531d"],

Cell[BoxData["2.423360313930253`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, 
   3.7130977886240606`*^9},ExpressionUUID->"cb86552a-898b-4810-9bf3-\
b7af9bc99489"],

Cell[BoxData["0.9121785988818836`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, 
   3.7130977886240606`*^9},ExpressionUUID->"42275ab8-fc57-4980-855c-\
64821b84f6af"],

Cell[BoxData["0.912177968690318`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, 
   3.7130977886240606`*^9},ExpressionUUID->"be05001d-179a-44fc-bc37-\
cb8d2ad6dca8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"ab0c417b-c12f-4fd9-92b9-\
f734eb2e3614"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"e304f195-979b-4d0c-8797-\
402aca36402f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"1501e8f0-517d-46c0-8c89-\
d190ce335951"],

Cell[BoxData["0.912177968690318`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 3.7130085647893467`*^9, 
   3.713097795132773*^9},ExpressionUUID->"c138337a-3505-486c-b8ca-\
66529c8366fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, 
   3.713097734925377*^9},ExpressionUUID->"51b077c2-dc8e-4ff9-a59c-\
2569b5cd889f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOh6q0n3N0bN+fxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AgciUtg==
           "]]}},
        Annotation[#, "Charting`Private`Tag$135854#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwd1nk8lF8XAHBLCr92S8q+7wzGzNjGGSQkW5QlFQqViAqJLKmkshNKKFul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           "]]}},
        Annotation[#, "Charting`Private`Tag$135854#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -2.3945045689671267`}, {
     6.907755278982137, -2.3945045689671267`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.1`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.276867488081167`", " ", "\"km\""}]}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.6`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-2.3945045689671267`, -0.09191947597308128}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-2.3945045689671267`, -0.09191947597308128}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-1.2039728043259361`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.3\"", 0.3, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.9\"", 0.9, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.09531017980432493, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOh6q0n3N0bN+fxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8AgciUtg==
           "]]}, 
         "Charting`Private`Tag$135854#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd1nk8lF8XAHBLCr92S8q+7wzGzNjGGSQkW5QlFQqViAqJLKmkshNKKFul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           "]]}, 
         "Charting`Private`Tag$135854#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -2.3945045689671267`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-1.5316882628032389`, -0.09191947597308128}}, \
{{6.907755842880527, 
         34.538775831012295`}, {-1.5316882628032389`, \
-0.09191947597308128}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -2.3945045689671267`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.1], 
        HoldForm["l" = 0.276867488081167 "km"], 
        HoldForm["\[Eta]" = 0.6]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-2.3945045689671267`, -0.09191947597308128}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7062829051044073`*^9, {3.7062830764460983`*^9, 3.706283086324424*^9}, {
   3.706283122215847*^9, 3.706283135110839*^9}, 3.7062833363996067`*^9, 
   3.706285582838154*^9, 3.712970703442517*^9, 3.712970760002036*^9, 
   3.712970923170632*^9, 3.712970964568929*^9, 3.7129710230877953`*^9, 
   3.7129711177714586`*^9, 3.7129711698474016`*^9, 3.712971216682947*^9, 
   3.713008567792938*^9, 
   3.7130977978898478`*^9},ExpressionUUID->"14519b9a-0f59-4eea-8ede-\
d93cd9afc3ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"d79ba206-dc90-4f37-a7d7-\
e3e1cd477127"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 3.7129709205197396`*^9, 
  3.7130086534569902`*^9},ExpressionUUID->"64194f7f-eb76-4664-9150-\
928461879c7e"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2410, 53, 164, "Input", "ExpressionUUID" -> \
"355148e2-6a1e-4d13-816a-3672fead4b18"],
Cell[2993, 77, 206, 4, 30, "Output", "ExpressionUUID" -> \
"de40280f-c421-461d-83cf-a31fb283d623"],
Cell[3202, 83, 220, 4, 30, "Output", "ExpressionUUID" -> \
"ceabb63b-8a60-4497-8152-fcdb3346d594"],
Cell[CellGroupData[{
Cell[3447, 91, 313, 5, 22, "Print", "ExpressionUUID" -> \
"8cd6bfd7-684c-4af1-b75f-da485f300e62"],
Cell[3763, 98, 319, 5, 22, "Print", "ExpressionUUID" -> \
"6604c132-fe53-40de-a5fb-cabf459a53cf"]
}, Open  ]]
}, Open  ]],
Cell[4109, 107, 3081, 78, 126, "Input", "ExpressionUUID" -> \
"519d0735-45d1-4342-b7e4-aa033d5adb10"],
Cell[7193, 187, 3695, 89, 164, "Input", "ExpressionUUID" -> \
"c0e833fa-8968-4a84-8509-a54504e2474d"],
Cell[10891, 278, 689, 15, 30, "Input", "ExpressionUUID" -> \
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],
Cell[11583, 295, 24139, 587, 1012, "Input", "ExpressionUUID" -> \
"a04e6399-bb66-48d3-af2a-8c346085eb6d"],
Cell[CellGroupData[{
Cell[35747, 886, 2242, 36, 69, "Input", "ExpressionUUID" -> \
"9450b918-3916-471c-b466-3ba82a0bb030"],
Cell[37992, 924, 1098, 21, 30, "Output", "ExpressionUUID" -> \
"aa94be2e-3046-410a-80a7-76914a7b8a41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39127, 950, 435, 7, 30, "Input", "ExpressionUUID" -> \
"3c55cf68-dbd3-4663-be14-666ddb0495b6"],
Cell[39565, 959, 379, 6, 30, "Output", "ExpressionUUID" -> \
"7afddf1b-a993-4dd6-b248-1549c8dcc620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39981, 970, 2214, 48, 69, "Input", "ExpressionUUID" -> \
"e427753f-7e38-4bfb-ad7b-e424b349db70"],
Cell[42198, 1020, 172, 3, 30, "Output", "ExpressionUUID" -> \
"d14513bc-4e44-495c-a264-5f3bc7062344"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42407, 1028, 153, 3, 30, "Input", "ExpressionUUID" -> \
"de486a84-2b32-47f3-b1c0-57b1135d5005"],
Cell[42563, 1033, 149, 3, 30, "Output", "ExpressionUUID" -> \
"3d5d3971-75a0-4092-b936-73c3b1264f72"]
}, Open  ]],
Cell[42727, 1039, 156, 3, 30, "Input", "ExpressionUUID" -> \
"c2776679-4966-449f-854b-c5e3d0a19770"],
Cell[CellGroupData[{
Cell[42908, 1046, 2395, 54, 88, "Input", "ExpressionUUID" -> \
"9dec8e48-059d-45db-b3d8-03871b0fc84e"],
Cell[45306, 1102, 453, 11, 34, "Output", "ExpressionUUID" -> \
"9abe7db7-9198-434f-ad91-350f8c02f27b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45796, 1118, 210, 5, 30, "Input", "ExpressionUUID" -> \
"7b204a28-7c38-4a9e-a0a2-11b7d4d9f23e"],
Cell[46009, 1125, 278, 6, 30, "Output", "ExpressionUUID" -> \
"0ac041fe-e597-4a32-a4e9-85de837a7976"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46324, 1136, 1872, 38, 126, "Input", "ExpressionUUID" -> \
"6fd9da8f-5822-43bb-8c64-2aa98146531d"],
Cell[48199, 1176, 451, 7, 30, "Output", "ExpressionUUID" -> \
"cb86552a-898b-4810-9bf3-b7af9bc99489"],
Cell[48653, 1185, 452, 7, 30, "Output", "ExpressionUUID" -> \
"42275ab8-fc57-4980-855c-64821b84f6af"],
Cell[49108, 1194, 451, 7, 30, "Output", "ExpressionUUID" -> \
"be05001d-179a-44fc-bc37-cb8d2ad6dca8"]
}, Open  ]],
Cell[49574, 1204, 154, 3, 30, "Input", "ExpressionUUID" -> \
"e62add75-12c0-4973-b1c6-98d68b8274c4"],
Cell[CellGroupData[{
Cell[49753, 1211, 11052, 301, 620, "Input", "ExpressionUUID" -> \
"ab0c417b-c12f-4fd9-92b9-f734eb2e3614"],
Cell[CellGroupData[{
Cell[60830, 1516, 537, 10, 22, "Print", "ExpressionUUID" -> \
"e6a586bc-9c2c-47d7-babb-7970e111d03e"],
Cell[61370, 1528, 537, 10, 22, "Print", "ExpressionUUID" -> \
"2cc55f7d-cabb-4214-97bd-d1cf284c83f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61956, 1544, 804, 12, 30, "Input", "ExpressionUUID" -> \
"99b7c7d3-2129-440b-a1e4-e836781bef64"],
Cell[62763, 1558, 653, 13, 39, "Message", "ExpressionUUID" -> \
"e304f195-979b-4d0c-8797-402aca36402f"]
}, Open  ]],
Cell[63431, 1574, 156, 3, 30, "Input", "ExpressionUUID" -> \
"9fd4564c-3d27-421a-be23-eaa322ee9f46"],
Cell[63590, 1579, 152, 3, 30, "Input", "ExpressionUUID" -> \
"7c37d17f-96fa-40b5-af96-83640a4fd44b"],
Cell[63745, 1584, 156, 3, 30, "Input", "ExpressionUUID" -> \
"45e94b8f-1b11-4087-b940-68a3ef71c45f"],
Cell[63904, 1589, 152, 3, 30, "Input", "ExpressionUUID" -> \
"ce56abb5-d011-4961-bc51-80d2fddf1a83"],
Cell[CellGroupData[{
Cell[64081, 1596, 2037, 60, 145, "Input", "ExpressionUUID" -> \
"1501e8f0-517d-46c0-8c89-d190ce335951"],
Cell[66121, 1658, 293, 5, 30, "Output", "ExpressionUUID" -> \
"c138337a-3505-486c-b8ca-66529c8366fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66451, 1668, 2924, 74, 88, "Input", "ExpressionUUID" -> \
"51b077c2-dc8e-4ff9-a59c-2569b5cd889f"],
Cell[69378, 1744, 49994, 983, 276, "Output", "ExpressionUUID" -> \
"14519b9a-0f59-4eea-8ede-d93cd9afc3ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119409, 2732, 229, 4, 30, "Input", "ExpressionUUID" -> \
"0dda21d4-819b-4c04-b461-dbeac8177fae"],
Cell[119641, 2738, 150, 3, 30, "Output", "ExpressionUUID" -> \
"4bdac5dd-9480-4e09-8bf0-f948d6dd7dbe"]
}, Open  ]],
Cell[119806, 2744, 152, 3, 30, "Input", "ExpressionUUID" -> \
"87073c61-982b-44b3-bcd8-a910b8b2187a"],
Cell[CellGroupData[{
Cell[119983, 2751, 129, 3, 30, "Input", "ExpressionUUID" -> \
"d79ba206-dc90-4f37-a7d7-e3e1cd477127"],
Cell[120115, 2756, 195, 3, 30, "Output", "ExpressionUUID" -> \
"64194f7f-eb76-4664-9150-928461879c7e"]
}, Open  ]]
}
]
*)



==> plot5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    131567,       3040]
NotebookOptionsPosition[    125404,       2888]
NotebookOutlinePosition[    125748,       2903]
CellTagsIndexPosition[    125705,       2900]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", ".001"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 3.7129581192251453`*^9, {3.7129715173529606`*^9, 
   3.7129715181384487`*^9}, {3.713008734683899*^9, 3.713008734931888*^9}, {
   3.7130088866296005`*^9, 3.713008889116145*^9}, {3.713009256640955*^9, 
   3.71300925814251*^9}},ExpressionUUID->"2905fd42-f4a4-4c9e-a8cc-\
c2fa360b754c"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 
   3.7130980636256485`*^9},ExpressionUUID->"9ee58e5d-b045-4657-b82b-\
0007d6fe1d99"],

Cell[BoxData["0.3756857718634904`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 
   3.7130980636325226`*^9},ExpressionUUID->"d1ef5163-5c4e-4d61-9d56-\
0b83eeda28a0"],

Cell[CellGroupData[{

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 
   3.7130980636360254`*^9},ExpressionUUID->"2ffc2a6a-34c5-44a1-a206-\
6afe40cd14d0"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 
   3.713098063641029*^9},ExpressionUUID->"f67c8308-9c08-41bf-bd95-\
05167ba9a288"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"0fd8b846-a3a2-4e03-bfb3-\
4de1364138a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFinal", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Nu]m", "\[Equal]", "1.15"}], ",", "c"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 3.7129681317840595`*^9, {
   3.71300902702431*^9, 3.71300902730919*^9}, {3.7130090774500113`*^9, 
   3.7130090779189243`*^9}},ExpressionUUID->"56fdfa24-afb3-4b5d-ad30-\
44771bcca4b6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], 
          RowBox[{"\[Eta]", "^", 
           RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "10"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}, {3.713008918445245*^9, 3.713008997456007*^9}, {
   3.7130090403663754`*^9, 
   3.7130090407437086`*^9}},ExpressionUUID->"25bad333-9bde-4235-ac80-\
8811c43ab5ab"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1725,229,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 
   3.713098069915596*^9},ExpressionUUID->"53b1c60e-3d92-40d9-a519-\
e29abb790116"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1725,230,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 
   3.7130980699626317`*^9},ExpressionUUID->"da183670-4676-48d3-bae3-\
64d8c9aa7d8b"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1725,231,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 
   3.713098070651619*^9},ExpressionUUID->"a7df7a23-261b-46df-bbab-\
d8618e827a80"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,1725,232,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 
   3.713098070691648*^9},ExpressionUUID->"d6bc8fec-f186-4753-a73b-\
ad02f185b809"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.713098075043448*^9, 
  3.713098075094489*^9}},ExpressionUUID->"f4d534fe-5d9c-4306-a9fb-\
24be96f515ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 3.7129706057762747`*^9}, {
   3.712971313880378*^9, 3.7129713172462177`*^9}, {3.7129717040199127`*^9, 
   3.712971705557476*^9}, 
   3.713008451898528*^9},ExpressionUUID->"29722d85-2cd0-4724-8064-\
f290b73bd499"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3.1204413839240637`", "<", "a", "<", "3.4915586160759524`"}], "||", 
  RowBox[{"13.176811868899168`", "<", "a", "<", "4.4731142585430725`*^14"}], "||", 
  RowBox[{"7.714645413004635`*^15", "<", "a", "<", "3.5306936295298`*^16"}], "||", 
  RowBox[{"a", ">", "7.06138713931375`*^16"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 3.712971700501017*^9, {
   3.713008446375839*^9, 3.7130084677258577`*^9}, 3.7130087884734945`*^9, 
   3.7130089200675416`*^9, 3.7130091560906577`*^9, 3.7130093245879354`*^9, 
   3.713098113095051*^9},ExpressionUUID->"3a0151b0-827f-4499-ba01-\
5b68905fe089"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
   3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
   3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
   3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
   3.7129703710494885`*^9}, 
   3.7129717270241957`*^9},ExpressionUUID->"3c55cf68-dbd3-4663-be14-\
666ddb0495b6"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"712a8a5d-6f83-4ed9-97bf-\
ad3b7ee4389d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", "a1", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}, {3.7130084980068345`*^9, 
   3.713008498207328*^9}},ExpressionUUID->"4f9d5cc8-ed7c-43e2-9966-\
aa91b36cb747"],

Cell[BoxData["3.1204413839240637`"], "Output",
 CellChangeTimes->{
  3.7130084994402957`*^9, 3.713008792560998*^9, 3.713009175655564*^9, 
   3.713009331719633*^9, {3.7130981311632357`*^9, 
   3.713098141703307*^9}},ExpressionUUID->"887dee50-3d39-43cb-b5cf-\
ef65690d9c8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["a2"], "Input",
 CellChangeTimes->{{3.713008501611209*^9, 
  3.71300850188986*^9}},ExpressionUUID->"f2ef50cf-8fbf-48e8-ba2a-\
f04dac43e4b0"],

Cell[BoxData["3.4915586160759524`"], "Output",
 CellChangeTimes->{3.7130085022588167`*^9, 
  3.7130981372806664`*^9},ExpressionUUID->"9b25900d-dc7a-4d9c-8ccd-\
5d7aacf09495"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".0001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130085235869102`*^9, 
   3.71300854641281*^9}},ExpressionUUID->"4bf76f28-cbb8-4edf-8434-\
6114f3b2fbdd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5076557800209268`*^-11", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "3.1261685800003134`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, 3.713008488520872*^9, {3.7130085267807455`*^9, 
   3.7130085492708054`*^9}, 3.71300879606297*^9, {3.713009180261177*^9, 
   3.7130091989751225`*^9}, 3.713009335449381*^9, 
   3.7130981575008335`*^9},ExpressionUUID->"18ac9b52-8e28-48e8-bbd5-\
eaa88b38285b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"7ff945b5-d843-4fc9-9ce4-\
d368e3fd1d72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "3.1261685800003134`"}], "}"}]], "Output",
 CellChangeTimes->{3.713009201492529*^9, 
  3.71300933820024*^9},ExpressionUUID->"5241a4c9-f5ec-489f-97a4-9098174353b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], "}"}]], \
"Input",
 CellChangeTimes->{
  3.713009189419916*^9},ExpressionUUID->"d6ecea6a-9516-462e-b0b8-\
9edd9442ba84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7130091894825673`*^9},ExpressionUUID->"6eecccb5-abb5-44ff-9b26-\
80a9f1a7ada7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"8ed3f285-f5a4-4109-9755-\
7c519aa5e134"],

Cell[BoxData["3.1261685800003134`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, 
   3.7130981621004376`*^9},ExpressionUUID->"bb383e5d-fec4-43e1-9773-\
716eb45648ca"],

Cell[BoxData["0.9895946824215773`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, 
   3.7130981621054416`*^9},ExpressionUUID->"a519ef6a-8538-4b1f-882e-\
a243c2859cd1"],

Cell[BoxData["0.9895907995672578`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, 
   3.713098162111445*^9},ExpressionUUID->"461cc5b4-8d5f-4e43-b344-\
6036e1e932a2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"4c899a6b-e3b9-414a-bccc-\
b43f0c90c630"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"e304f195-979b-4d0c-8797-\
402aca36402f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"848c4571-4ef1-4ef5-93e6-\
a4d8996436f3"],

Cell[BoxData["0.9895907995672578`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 3.7130085647893467`*^9, 
   3.713008823302293*^9, 3.713009212840477*^9, 3.7130093482599583`*^9, 
   3.7130981688906174`*^9},ExpressionUUID->"4cca7e01-13ee-406e-afd1-\
6ebd5a85158c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, 
   3.7130980606831512`*^9},ExpressionUUID->"022b5be2-88a5-4dee-b04b-\
8db287314c88"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOUXVzz37Lbt2fxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8Ag9Sykg==
           "]]}},
        Annotation[#, "Charting`Private`Tag$146657#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwV13c8lW8UAHCjhJQSIntvrr2vQ6FBdpFSWSmKFMpO3Wtk770SKlkJIY+Z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           "]]}},
        Annotation[#, "Charting`Private`Tag$146657#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -2.3130449243747737`}, {
     6.907755278982137, -2.3130449243747737`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.001`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.3756857718634904`", " ", "\"km\""}]}], HoldForm], ",", 
         
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.5`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-2.3130449243747737`, -0.01045983138072797}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-2.3130449243747737`, -0.01045983138072797}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.8\"", 0.8, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.04879016416943204, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.09531017980432493, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOUXVzz37Lbt2fxjbvgdV2GTj/cuQV
xtdnZOF87xkr9BqFFeD8n1/St8/UUYTztZeuWq3noATnB+WW6shnK8P5R9Uc
O2SaVOB8nR9TCko3qML5ErI5R7xuqsH5AcYun3XeqcP5NYlL1mVJacL5XxpY
XbcaacH5Hz6/dKtx1YbzH9aFXZ2XrwPny/0+bHeuVRdhfv9Ok8jNenA+W7nR
tITb+nA+s0ZY5q5yAzi/TuG6bxGvIZw/f+KN+QYzEfxdfHI75hgYwfnTTVXZ
3I8i+FJX1xz87m+MkG+ocA57huDvWnLEaHeRCcL8okvhcX8Q/HofFef1E03h
fNb532azyZrB+a1/eXZzb0Hwj7M+5ff3MIfz17fZXppxCcGfKHwrakKGBZwv
Kfk9oO8Lgp984mrNqVpLOH9F84+8LUJWcP7k7bPPLZmL4Fd8b/riZGKNCL8N
r9qfH0DwA4REAk952SD5v/FB1AMEvyU9/+7HbFs4Pydq4QIzZjs4X+z7lJk7
pyP4aTycDM5K9nD+Bt2DOlU7EPwLj2seRys5wPkrWatOS6Yj+PW6M6et24jg
r5hYMcPtO4LfcPb2TDk5Rzg/ktN+9jcXBB8Ag9Sykg==
           "]]}, 
         "Charting`Private`Tag$146657#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV13c8lW8UAHCjhJQSIntvrr2vQ6FBdpFSWSmKFMpO3Wtk770SKlkJIY+Z
UJEQCZGVUaGfHb+nf+79fD/nvOc5z3mf+3nvy2fraupARUFBYYc//n2vl19B
YTkcYBeRsPMzewXFO9wElacccGR0jJHNZQUR2HwaJ8s54Fyy8QMhlRXk6BfZ
DC0cMBuoq/Gp5z/Uq/+ybWWKA65Xv73TffA/VPqVqttWkhMmU85qtJYtI4Mo
BpMDipwwLpfwLS1kGU1rs/a81uSEjQ0b2HNpGXEXiPWyGXGCsfZN6cgDy+jh
TeOBDzc54WfJvBblnSXkSJP5Ta2KExjnbw/9d2ERUb0quDyDOIHhymuqIo1F
lOFcNp7wlhO+Jjh4dnAsot7ulonfg5ywV4l1UXnoN9JOm5vJ3+KE7Z2cE5k2
vxEnQXWRSYcLjGY9Co/M/0TV4zruDSe5wOLC3ZH+ip/ILMFg+boZF2zGsnBI
+f9EYRsX/3trzwULOeStdKafaK2FvO4fzAWnjAsuH9VZQJ+seinn3nHB7hG+
Z3k1c0jaUOeiWT8XcNSP0a0Fz6EwKK2rHeUChXd7mfot5hCIhHuFL3HBHpP2
WdHlWVT05+iCFBs3UO1+dWFefhY9iHox4GbHDZNX0iNE382g0SA+pUEXbng+
MCAplTOD1Dyj4rQ9ucFztvpohucM+n3e+TRTKDfMfLzi+4p/Bp0XF2h5UcwN
Liult6oCppFCa2zJyjo33JyvmIs4NYWiqin2XaTmge8bLB1pwlNo9tmNa20M
PEBN3yW1QzmFsmNPCiXz8MDb3pHFxleTiOESVZqqLg/wfOVIZZOaRJMbN8m+
0Txg/EYkUZB/Ap1KLpS+d4gXbq7vi3LVGkf1CZ3Rk4d5QX/aZkhCaBwR4n4u
neDkhYP8rseP7B1HrJEKVUxCvOA1Mer48PMY+na/QStPiRfYo46albqPIU/X
AeM2K16gjB6jSi77hnL1aG/ty+aFeWVLhcyMEcRyTKLvZh4vJP/9tdx7awSF
aJ9W7i/khSh/DbL5yRF0XSN+M7OMFyyWu25IrA0jFTneB4RmXqD1CR8ROjuM
PnCpJJhN8YKo1XpYA99XtP7nSlWKJB9o1sFc2OQgqtlR2TtD4IO2s8zvrVsG
kTc9/UUlRT4Ymhuwv/xoEG3xFNF80uQDmnrKv7S2g4ji1G8LBiM+2OKqpK4f
G0A0OXf++N/kA/+ugCH72c+IyTBU1r6SD6RJZDk67n706ew5UnkNjm/ZSZZS
9aN4W4lBCsQHqhG93IHTfYjlzvvAjDY+CPZFL1LK+hDbo4Pd/QN8YJ0Qr/hM
vw9xr6fcOLHJB9qHvnbS+PQiicdPn0kDP7TSrXHUb/Ugg+7n178c44c2ikcG
+yZ6kMtmqQz5BD/8vdj6IqizBxWbVL0YNuUH+qMxOyOpPYiw3Vwb7sAPu9s9
iizUe5DC2eHO2TB+KF7Zl7Id9BER6Q7M5/fxw2uua6reEt3IRuFQsekXftBx
k3fdf7gbBVxkddse4YeNuw5TDVTdqOEl5x+LGX4QOG0euFPRhY7aim3t2uQH
o/7e9HrWLnS8VofBjlcAFIY6ohYn3iPT6x6SPM4CUOVaqBb8pBOppE/w+bgK
gGHz8EhTaCfi7jQ7/PmWAHxgcB4XvdaJfojKUUX5CkCYQOCWu0QnCpz4+Xk7
QgDudjMYrJV0oBJrp/sjpfj6LX+vqIZ2xHDS+kvGigAYMI5knthuQ0t3OrrW
N/D68iZrlt/b0ECBaqvFjgAMHJ0iPnzbhh7tZivdRysIDA0vGs/GtSG1xl6S
H7sg2A3WrISJtyEnldOyFzQEwZBnzxHpi29Qq7B2CGeQIHjtUFxk/9aC6D3H
5/rIgtDyeHGfZlsLMm69bxT1UBAK9zT3BBW3oK92b1ipEgQh69fF9lt+LWgp
+9Tj6QJBOOfWXTLJ2YK4Oc40lb8XhIYX0x1fLzejO4zOW8fZhaB4T7z1G6om
VG+Df5HcQqBetPD63UIjoi5+3lzLLwQ0AS/h10AjijT4HSYtieNt77aDSxrR
41APdmYtIXjpI9VNbdOIeqgDlUbtheBoeaURZUMDklyLd/MoFYLL3QevMEgj
1GA+0cr2Ugh6BpmKpPYiZF4mz1H3SgjWuo12fGbqkc+1nlaqZiEYDejqynxU
jzq+MnJE9wlB9qqzxApHPbrSGNb6dEMICuYaXr5kfo1ywwKPfDsmDOROYs6Q
YC1Smu5yvX9CGDjnqXvE9tSijqM8rcKnhYGom/w240cNWtx67Xr9rDDUJlIp
rRTXIHDdbNm4KgwfFbuc7dRr0LCZpytLlDCYtCdwUlu/QmxcLi0nB4XBUihX
jaaiCt30EzHMHBaGnMMPGy+lV6GO4fG+xTFhaPp2br3/QRXyzbSaTp4VhtDL
+3+znKlCozz69NObwkDa0ZL/sl6J8vn5je9zi4B2uL6vjV4lUhAdGKq1E4GF
v7vpbi1VoIiQOHtGJxEw09WMoh6pQFMzpxdsXUSAtjul6Vl7BUp+0rpN5yEC
8e7VtTo5FWhT/AWfJVkENHezvg82qUBNUpFX/hSKQEDGsVSLyhfIWP7YsuRP
Edh/f55NO7oc0VXIzg4viQCfT+RVZr9y1KTAMxa5KgJ3D+1L2rlajuSVNj78
phCFzaN/6LmOlSNW1dKnFYdEwWay+LfbehkaInLaaqiKgsDSGTZbpzLkePJP
96kHorCT9bQ140wp4ukca9sKEQV5YUkGeb1SNHCqq/55hCiUVtPGf1UsRScM
nxYxJokC0Wx025mlFEkaXwr59EQUjALGepeelqBFi3da1l2i0DYsVOVWXox8
L+cVXzsiBjMC/zUoDxehjcm/A53cYsDa0Tf/q6kI3bl2llpKQAxmq3WE3xQW
odu36C1/SYiBvJWN3LvbRciZ5EZ5W1MMPpI236vtL0LnnmiY+10Sgz5VzdT7
es+QymLvelS+GLwrlK0e6HyCKj2kBRefigFvvNbVAy+fIIWN4NOmJWIwdEKR
wjbzCSJQqz9irhaDiZjnDqY3nyARlhyDlHYxEKhharBne4LndT0rd14MqNKb
qxWdC9GfwN26L+XE4VDzF6cG/gLUwLTvMoWyOPCPFdReZCxA4XnMfqfUxSHl
P7sw5q18JPhW4OXYUXFwlTmuWt+Xj8wZdYT2W4gDu0OuHGNYPnqR4b/7ipc4
0Ar+yY1deYzca1Zb2erEgdvS8q3fSB4iGuyM2TWIg6nL5UNZ7/MQ/QjNdnGL
OIQ6xP/tqctDuZSsSrrvxcFOZO6ce1oe6jmukH9zRBwOC9D+CrfKQ7Kf3cgd
FBIg2zDtwzP4CP1e/qHnqysBKirmjDKTuYgzX+Cj4EkJSO19uJ/Yl4uOW16w
fn9aAsQdBg9eas1FWXXdrtyWEkAn3tj29XEuOk2qSm64JgFkhkiXyiu5qIiV
NLsrWgL+kNUH+n/mICdV3siILxKAcheW5OlzUPycFZvSqARo2hHC72xlo4aM
uNyR7xKwId3u9f5nNjpMtadKZkECrHobVwo+ZaM3HQujH3ckgOXokxtcmdlI
8HytLKuQJFyafX19XTEbjfmf6ct0lQS9I56h02OZqEdhK3b1liTkVLJXd3dm
oqbZHGPjO9iNb816XmaivDMLnZT3JMH6wgl77rBM5CT9oMk+VhIWCz//7JfP
RL+Hy0rEX0oCV8FL1fKHGYhCc19Y5YYkOBScunreIB0tLpXrM+5IwmoktQav
ajoaL7Tc7UQtBX8LFfTWhdJRC3NeIDuDFCRI/syZ3UlDIfNqXr5cUpBiTfje
VpGGGNOd7HVACu5m856w5E9D3JvNxA8kKciXWpiQZ0hFrh/Trj0Ik4KdImbY
u5GCGgpuJapFSYGEnvixtekUdNlc4Gd+shS8jrYbYWpJQXnPgzICnklBGYGa
pO+XgsQvaW8RPkpBhu5Vs+TlZKTcWv8qjlMaHuwoHpT8lYRC0hInT/BJQxvt
M96Q0SQ0cPPGQQphaaAR0v2w0pWEvLm5r7rISENcJfHp3rIkVO/lx6arIw0H
6p6uHridhI6Ja3itXJGGExejez3/JiLjqFcKVi+kQY1X+AInVyL65a5lul4l
DV/S2J+NMSaiyDOtril10lDgMn+lkioRveP6+HSwVRo4KO5MRswkIP2iGd5z
A9JgYzKxulSRgIjth/dZ/5UGoSHPbZJxApKg9pw8ry8DT53eb56NjUcdU5tU
f0/JgOYJet8f5Hjk1HGPN8NYBjZdCYYhPvEoPybCethKBnJdnzxasI9H/LyP
P15wkQFh77uuFirxiE2z97VNjAzQDSkTwsfiEI2XXOKlIRm461zvLKMZh67Z
CE6XjsqAjswPsTX5OPRBl1WFckIG6nJ5ZzrE41Ai88ZgzrwMCA1uq0SyxSHh
8kau739lQO4Uz9+wP7HokWdhj9wBAhySM641K45FzWXK517KEWDp2+anQdFY
5PG4NGhYgQD2XUG6H3hjkUiK2LPdygToNQ1z7WSLRQ8DObYs1AmwbnGgbZQ2
FpkZ7WSsHCXg87nm4/ojBn2ffzOmbEGA53KEUf6iGEQteuZqjRcBFBgdn6Uq
x6AJiZnjB70JkK/eXLUlE4PeyHiLOvkSYJeBQOUV0RgUppw5zXKPAF7jJTaW
7DGISX/K4WYYARK0WNUebUYjfkdPW9EMAkRfy+Tob4xGkJdondhEgL8ij/Y5
m+N4oaj6QgsB+id6Oz8bRqNdRTVHjrURQL+NT9tAPxq9fTEyuNhJAG3PEkkD
tWhk3CxsadiH40VOewt4o9HF8UrzXTMESB8/axI0HIX8eT8buu+ThSWCyuFE
3iikI8yjn8MoC/Pfd01usUShPZJXoPugLJRxJRi47o1C0cqrctKssuDIuafS
cyUS5Z4+zDbLLQsZ172i97+PRG98z45fJsgCraHF/bO+kWj/4GdPEzNZEPS5
LbQxHoF6RnjcAi1koYNl3a9uMAIlTVy5WnJWFnJPnVwK6Y5AvL9XrfedlwUF
x/8ooT4Cye1h0263l4X0/qhQodQIdEbRcq+2pyxUhfs0tZhFoKyYgSxCiiyE
PdgTSv8hHMUXqBpHpsmC6jetBqPWcBTyOpViPkMWv8WFn86qC0duP85fLsiV
hSuGx7UuPAtHOtpj/NxFsmB/9BWnWWg4mvr94/FeJAvuEtdMOfXD8fNz89nU
BF7vQfHop/aHiNfx/Plj07LQa+WjYdj0ELH4vmbI/SELHBmaQV01D9F2QcD1
Cz9l4ajY+cyfzx6i7h1qmd5VWdA81L+cEPkQ3SphKG+kl4OOx/sOBVo8RDX7
uavTCXIgrkCT4PsjDJ2ROHP5l5wcVO/8fcL1PQwt6kfS6yjKQcDhX0JvvoYh
0Xvb56dV5eBH73GCVHcYSlweoZQ7Kgfeh0azTKvC0M2BrFNtFnLQJKIet0zG
+bl8o4vecpDVq0hnIRGGWuqtQo75yYHRjUu7PwmFoYtDMbJJAXLgz6pz5Swv
rsdM9UDjgRz0cF8l3mIJQ7uCx0WDI+SA1WbMeWUnFH1zfuTOmS0HPEXnXQT7
Q1GSohCNfqscxO69tb1ADkWs5ofab7bJATulLdk3KBTFu1OGp7fLQdfPnBFG
/1AUXTJ8cOm9HGyQ5OeOeYSiELFErox+OVhbLP8+bReK7nDtUVyelgMBB5Fh
Bp1QZLn7h10WvTyo5VM4lVKGon6Bz8IdDPLASK2s2/U3BJnrtP74s18eekhH
ziythyDjgBzXk4fk4V1sGYXuUgg6vm7l8x+HPOypKN3g+B6CVBc6Yk9JyYOR
yd3M8NYQdKSvqHHVSB6eHykIOhcRgt5SV6ibmMpDjZna/eLQEOQpV/vyqbk8
lDQqf6Ihh6CeqPYnF6zkYdVZzrDFPwSFnZyKabbF15vWcbq7haB1xGMb5SEP
Sbf3fIk3D0EDT2OpRNLk4UNzilcfTwgiD6b4BmbIg2E4x66nnCFIgTZnZTBL
HmRpfx8PYg9B0Q4ls+F58kDsYZ/VPIT7533Xs/RcHpbeGxwcowlB1Qm7H9U3
yANrUJ7ap5/BKCnwztEzU/IQX+ahdLIxGImWKX4OnpEHx+d7mOvqg1H12NK1
V7PykP/Rqp5QF4y+6FyP5fwlj//vr7nwVwUjzt22Y+Or8iDTtvpV+Hkwyg49
FeBKpwBk4r2rZSnBqDCWuzZEUgHSX8XPVt8ORirNQ6drpBXApJNY5O8ejNqX
k8fnCAowuPR4RM8tGM2aH6I3UlSAPTvrYSPOwUjyMK0VC1EBiNeCqsTtglFZ
2uJKjpECVOkNHlYwDUY1eS1yte4K4MjjqL8uG4yWhizR2G0FuLTrytRBQjAS
O7RwitZLAb+P90ZLSgej5HssDhY+CuCyKb1zRTwYedo4Jv26rwBdAzO7VvmD
kTwb7ZZAAo5PuPTeYg5GRQ9PtYZXKUB0jNvG4BoZTTSNmrx4pQBuJzwWZVbJ
iGPj1shgrQK8er1WFvwfGYU5pa8KNyhA/5muYI0lMrqquyDW+FYBEn95mtTO
kZHwTmTkf4MKQJGp9GrvKBllufectdlSAIO1cOG5N2REUxOQ9mJbAWxbryuc
bSWjG5RSo7SUiiDu18TW2kxGmtHBji92K8ItdtXz+Q1kNPRcw4OWURE+mFLE
+deQ0eEf+bHlfIpQnyq5cL+YjKIu+ryn0VeEFvp3ar1JZLSSL3rw/AlF0Clt
4PFKJCObn33mZacU4Y27dhpHAhlJ+RG+Whsrgn1O0OmrsWTUmTo5W2qlCCVH
a90PR5DRnn4jWmsXRWhUf8n9OoiMAgwEj5bE4Pye8/18rmTUkRCc/TVOEYKv
XdagvUFGzKOzf+kSFYGHeKv3lwsZFd4sq7ZPVYSFofCEpmtk1J1IlD7ySBFi
XoQpezqSEe+YJTupQhFO6vWPMNuQUZNHxK9znxVh/Ngsv8hpMmJAvw1CBhXh
v0WHS7KGZHSG1vzpyyFFULu1UqhhQEazqUccDnxThOmi92fOnCSjQw0FX1pn
FGHox+juRD0ysqdvaiVsKEKu8eQrXS0y2p21kkbDpQRt7pQbNrJ4P2vupbY8
SiA3DlGeBDJaN/nVUs+nBAVqBKUoGTJa2DWz4CmsBNtBrBXNUmTUd21Qa1pG
CUKIHIaq4mT0WKnue5uOEpxZTR2zECAj3Q/3JEKdlCC2+PopA1YyQiLbWpPX
lMCSp6/xPgsZqd7zNte+rgTzey8K1jHj+Svc8lu/qQT8jPefyBwiI5ZU+66r
PkoQI/U7ge8AGU066N86GakEdyCHnkBPRqS/DLV7K5SgwS5U8/c2CeVfuPT2
fKUS+O+VPa+H/fb1i77n1UoQ1aOmlfGXhOj9z/02eq0Emm4/ThtukVDkdoFQ
/Bsl4PvD6Vu5TkKJOzrRnINKkGbuY1D0B9ejvOsgta0EDo2uCzxzJNR2+Z27
P4UyxGrlLIfPktBMI09gF5UyOM5XP9r4QULiQW9Sb+5RhsW50O3PMyRUTMXc
/fKAMrxtvh6aOkVCldQlakQBHL+yZEAcx/V2TzIaHVeG3tuH/DYHSajjyk+l
OyeVocUqdvgB9of21Qs5BsrQrLP5ej92fwR90bKxMniO2G0JDJDQBAvheLKV
Mki/z7hk3k9ClMI+gWPXlKFkm8LkXQ8JqesdXLwVoQxf8ni1Wd6RELHwCFtG
lDKkitzLfN5JQjr0glpvYpThEznHWQ/75AelCLZEZWDTB7O7HSRkeea82OtM
ZTjGMX1y4i0JeTgWXKYpVYba1D0eH1pJqISs2ZPcowyRR8lJvxEJja9dLP3d
qwyczNPOkdiszkGRxz8rQ+LsvheS2P5GbSfXhpRB6HZC0rV6EjJgM2k+O6kM
Zc93PZurw/N8Yl/BuqYMeWX8oVQ1JMT7/mFiPJcKpDHTlgRUkJC5VvHteR4V
KC7O/S6OHVzWbXqMXwWsnS769L8goZ8JLIx/hFWghsOtRxq7ziYr2IygApbS
tkwTZXg/v8vvMB1VgcGOL56XSkgo5tCXc9FOKsCXK/M54ykJFQaXmzZcU4GB
+a8eVtj1m2Enf7uoAC2l1EUW7Nnv6mrGN1Xg1KbrgcgneH4VGewHvFWgofH5
RFAhCS2bXx6IeqgCvRUP93vnk5BF4oxFVLEKuB2wMUzPJSEX+kZDVKoCN+UP
PrmEHeSfovurXAUeyw3rCmEXO55UNKpSgYj+R9olOSREo1zEzNigAgksqmpv
skmo6rPrp8iPKuDpO7O0k0lC7OyrxpF/cL9rtUXZafh8xOVrv1hRgTxp/efX
seP3n5EbWFMB7Td2E2rY+3e9PMT/VwWY3l75ry+VhKh+ufe/3K0KWw766fux
51t+Wg+zqkI6U0xnaDLev9uUo6SqKpRL/JHKTyAhn7mEsybqqsBUyhN/F1vF
Ufe4p6Yq8MrsEjfELrfOE2vQVgVHRsmJP/EkVKBnO292UhUefbsRrocdzTly
08daFW5rSN1biiUhu7d9vh1+OP/XsyfO0SRkbJYpyB2oCn/EpC21sYkjju9u
BqmChUa38mFstj+rHOzBqiCzLzq0OYqE3vEcqb0SrQoV7R/duLEVvGzWdz3C
9QgfuIYj8PyEpz203qrCCWEBb9+H+P6UlnDFdajCldeb42exv6nfaZ16pwps
04ae8tg1JnQskR9VofFXCsdcGAnd8JOo+PpFFWjUvK3PY3/udV26u6AKO9wX
yXqh+LzcX7tRwaQGLfO0x1SCSejOAS/CN2Y1YH/DWX8E+3jGf4t7D6uBwT0J
y79kEpquXLptx6EGFoSSuSZs4dl5byZBNXibExluhP3IeIzspqgGpAu8yTdI
JJTJ1ZEpaakGPUr3Fpvu436eHr9keU4N7pTGiT/B1lRu43twXg0q5WIDorC/
GrfkDV1Sg1aPL77nsTke1D8Nu6oGMywmjatBJJQ8W145460GQefoLOWx46rS
PuRlqEG4+pM/rwNJKNZcXn8nSw12Pg9EPf7nxQ5klasGTmJF+hH/LLFRur9A
DWxiqxguYEdnWcbdKVWDovzXM38DSCg8mMXSoFkNNLSmO49hk89GjS3PqMGp
AefLU37Yf4TPnZ5Tg1H6btOP2KSY+p7CBTWgp1s4X4f9oHOh+cKSGmi7DdfE
YgdpGeS3baqBeOStVMAOEKFzTtuvDq8/o65sXzzv1aA/OgrqEEAYNHP3IaFz
id1kDyV1qGThOHcZW0ORm71QRR1ujqy7G2NT3nqluU9THfZFaXyVxg77+Yv8
WVcdbL2yw+a9SSht8jy7y1l1KB7x1nXGrv+kREzwVodjWTlFHndJKNv9QXeb
rzrU1KR8c8QOOthju+GvDkqKnYKW2HpG14Mv3leHbtm4YTXsro5H3WLh6tC/
3r6fEvtb4wG7+gx1iGYuuBR9h4SoS2eDpxvU4VBEgkGNF56fBeMhxmZ1WE7V
L3iOzbopn6nUqg5n6mMYc7BF9fwqSO3qQP3tBW0ItsFXxjGBHnUoV01NO4Od
SKuodum7OmyqeSmveOLn0eWA+YHdGjBY3zZFxH5Bk+dFQasBY2Zmg/LYGkVv
qUTpNUA+vOGzKLbR6kF2r/0aoDvCsMaEfTsiT5flsAagRvrWaQ8Sev2qPdNE
VANCC1+S4rCNmZhNOk5qgC33KcPl2yRE99YkjtdQA7iSTD/NYDf5RfV5GmlA
bXu0wwi2wg/6cwLmGvDJ605xOzZ7A6Wd7wUN0DG/1p2NPX79121pNw34ca36
uAn27faO5NgEDaDSh+c1t0hIKoB2aCZJA8qCUFYZ9pSCHpdWqgbQRr5LL8S2
zG7MmcvUAPKsTWUitqZX9dNjhRpgUcPoeAubRii/bqVGA+KHRJ5LYycF3vt2
7psG3C+WDS1yJyE5FQ+N0HENeFo+pf4Y+8Mvp+SqCQ1YWI5YycCmuWhszPxD
Axiyo+9HYd/W5Gl4v6gBbZ2em+7Ypht1WUCtCdYyjtbq2Ptvr9kIC2uC/1BB
7sebJPRUYr7GXFQTeqXjj3Zi630fZb0vrgn991znWrD9TNs+jEprwgZFn1E1
9jwhkZiirAm6/GHXsrDbF+S5GU5ogpyJ1NgN7AdXXIcXnTUh7D/PHCZsYxnf
36dvaMIlZ/c0BmyO1RDqIjdN2E0bkk6DXU7OFXP0wPna315suJHQ2OM+jy/+
mpBecF7pOzZxQn1/c4wmNCfb33+JvXaJViu+ShMOMKTSXMRuEWUxXXyF+120
6rXCjvrN53C6ThMeGKoVmmMLB6o/pG3UhDthWrYnsS2ybnz27dCE7tk4biXs
8uFeV4dhTZhQJJbvx3Y5l5OtRE2E461MrC2uJDQiSioK2U0ERelLJQjbZNWp
+sseIvh/bzWsxVaKJ3T7MxDhT25TSjk25Qe084aFCKe3hq/nYCdqj9icFSVC
sEEiZSB2oygH1x1DIvDSK5YCtsLqtmiHERFIuZljGtj5reMKnKZEaHVzO6yK
HW771KDhDBEcDFSiZbHPpKv60l4igmBa50t+7HlGy6FkdyKkXCx8txubdTU+
5VUSEabqsvd03SAh5zZp9D2FCN4jXP91YjckvZ3Yl04ER8/5ybf/4ipbMrbZ
RNhb7fqx6V/8rt0b+ic4n+NZVyX2tS3ZZesaIrCWTjlkYddTdhlsfyWCyo/X
Y+7Yh3qc3EVHiWBC1yjnhu2US5VsOkaEbP6n5Ov/4keVvudPEkG7nk/Z6V/8
QcZdo59EsG83qrmAzbTHJT97hwjpDzb1TmA7MtBRHOXXggTBEXt+7Ln52q9p
glrw4+DZLzzYbu9vvPojrAV7StpNubC9I3vd8yW0QJcx0oANO+pA9iSdohaU
DcjZ7ceuZlbu7NbXgocW/7FvXiehvVwOiTbXtSBS1y2xHzv67+FbVa5akIue
2fdis450GB1w14LWrTuKPdi8WQS6Jk8t+P6qbuQ9tgLflo9QoBY8GkswasW2
EYq7PB+L19PZKajALpVqlPSu1oK3/mM8CdhsB8QFntVowbbOzLk47MClWPav
dVpQqDOSFINtVGVPQ2zUgveBUYcjsX8C7TfKDi2oMH0nFYwtaW4UFzqkBc3k
sRd3sQu9h9eTt7VgSiKQ7RJ2iLTAmj0FgHtHYIQNdl3W2Vt+lACz2rK7LmAL
BjVcLaYG8LuQumKFvawXe+YALcA93nO/zLBjuxUJvQcAxqT+Sh/H7v7u+92a
H8DBLOeLLLblAOfQDQEA2z1LIQTs0Xd1PfcEAUqfF6nI/Ov35VZjgTBAUqNV
uuS/+Yb4Zi+LA5B3nG6LYOtJ+l54KA/A9u6AI9e//m77fK45BiBHF6BLj33s
KkfXe12AVyMa3HTYnRdq33zTA+iTVF7bg/1Fb/MlzQkAqemhkt3Yq2w+8aaG
APaHGqUoseVee5vMWgB8GRywXXMhoSe7vTvZrwB8X7v7ZBr7eFA+9zEnAL1d
rjFT2DPbPTdvXAUIefLEexJbeE2CrdkZoHDwh/F37LzZYXsXN4AjvS4Mo9iZ
Xdrb9XcBGAbU6vux41PoZO3DcdxLjboNW4FV6UFkBIALSejgG+xPsbafqyMB
1ujFeVuxmcJr/fbFAPBe9NZuxo7yv95RmQDQhJhjEHaY3Uc7uiyAx7XsdtXY
AVIpicVlAJVD6+1PsQ88y15pKQfoJBXR/HO2aOGZoRcAtJzyx55gNwlUsdJW
4vvlUd1YgL3rSF/i5RoAw+WwN3n/6tMcTGJuBqBbDlvJ/Nf/aEiSdy/Ap0qa
2ThswQvRq9F9AHcLH2r988svSWcL+gEoktoTYrH7+/IP9w4AMJ24fiwGm/1d
S5LUMIClNvFp5L/5VFMkf5sEGD1hnRSKXRhzJ1lvFWD4selSAHbws/uWfmu4
P0miwT87tkayVazj89GzlO+PLbCel8y3BSBT8sLG71+9Sx+Ttyi0YdLo7mfv
f/3KiKeU02tDJp3uggd24PuhFG5ubQhtyXzkgn1xesrKgkcbssfnmP+ZSLnE
Hs6rDRe6JsnO2JsKtKnr/Npg9vGryzVsz3SF1F4RbfjY1QBO2C7OEalhstrA
/bp4jz32KVLyuUY5bYjtdrpvhy2e9ejImrw2tDE179hiT/e8SnVQ0oYxDouN
y9i2alOpoK4Nkse+rFzE1jZfPOeloQ0ObwO9/pn3xtaRYk1tqHvQuGaDPZLD
lMYB2hBQt//vBezXtVzWptraENnCHvjP6X2iHKE62qDDU0f9z96/5IfQUW2Q
Z/kv+Dy2FZ1W2soxbdj81czwz/8DLButuw==
           "]]}, 
         "Charting`Private`Tag$146657#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -2.3130449243747737`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-1.414290426612603, -0.01045983138072797}}, {{
         6.907755842880527, 
         34.538775831012295`}, {-1.414290426612603, -0.01045983138072797}}}}, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -2.3130449243747737`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.001], 
        HoldForm["l" = 0.3756857718634904 "km"], 
        HoldForm["\[Eta]" = 0.5]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-2.3130449243747737`, -0.01045983138072797}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7062829051044073`*^9, {3.7062830764460983`*^9, 3.706283086324424*^9}, {
   3.706283122215847*^9, 3.706283135110839*^9}, 3.7062833363996067`*^9, 
   3.706285582838154*^9, 3.712970703442517*^9, 3.712970760002036*^9, 
   3.712970923170632*^9, 3.712970964568929*^9, 3.7129710230877953`*^9, 
   3.7129711177714586`*^9, 3.7129711698474016`*^9, 3.712971216682947*^9, 
   3.713008567792938*^9, 3.7130088253895845`*^9, 3.713009214818866*^9, 
   3.7130093507482576`*^9, 
   3.713098170664139*^9},ExpressionUUID->"f694b2bd-6af4-4bec-a586-\
eacd1473a663"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"3aa1c822-3741-47c3-83fb-\
55f442d7c443"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 3.7129709205197396`*^9, 
  3.7130086534569902`*^9},ExpressionUUID->"c48d2d1e-a393-4a95-a56c-\
a8b42d2f0cf2"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2559, 55, 164, "Input", "ExpressionUUID" -> \
"2905fd42-f4a4-4c9e-a8cc-c2fa360b754c"],
Cell[3142, 79, 337, 6, 30, "Output", "ExpressionUUID" -> \
"9ee58e5d-b045-4657-b82b-0007d6fe1d99"],
Cell[3482, 87, 350, 6, 30, "Output", "ExpressionUUID" -> \
"d1ef5163-5c4e-4d61-9d56-0b83eeda28a0"],
Cell[CellGroupData[{
Cell[3857, 97, 440, 7, 22, "Print", "ExpressionUUID" -> \
"2ffc2a6a-34c5-44a1-a206-6afe40cd14d0"],
Cell[4300, 106, 445, 7, 22, "Print", "ExpressionUUID" -> \
"f67c8308-9c08-41bf-bd95-05167ba9a288"]
}, Open  ]]
}, Open  ]],
Cell[4772, 117, 3081, 78, 126, "Input", "ExpressionUUID" -> \
"0fd8b846-a3a2-4e03-bfb3-4de1364138a1"],
Cell[7856, 197, 3794, 90, 164, "Input", "ExpressionUUID" -> \
"56fdfa24-afb3-4b5d-ad30-44771bcca4b6"],
Cell[11653, 289, 689, 15, 30, "Input", "ExpressionUUID" -> \
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],
Cell[CellGroupData[{
Cell[12367, 308, 25159, 620, 1050, "Input", "ExpressionUUID" -> \
"25bad333-9bde-4235-ac80-8811c43ab5ab"],
Cell[37529, 930, 400, 9, 47, "Message", "ExpressionUUID" -> \
"53b1c60e-3d92-40d9-a519-e29abb790116"],
Cell[37932, 941, 402, 9, 47, "Message", "ExpressionUUID" -> \
"da183670-4676-48d3-bae3-64d8c9aa7d8b"],
Cell[38337, 952, 400, 9, 47, "Message", "ExpressionUUID" -> \
"a7df7a23-261b-46df-bbab-d8618e827a80"],
Cell[38740, 963, 478, 10, 21, "Message", "ExpressionUUID" -> \
"d6bc8fec-f186-4753-a73b-ad02f185b809"]
}, Open  ]],
Cell[39233, 976, 152, 3, 30, InheritFromParent, "ExpressionUUID" -> \
"f4d534fe-5d9c-4306-a9fb-24be96f515ca"],
Cell[CellGroupData[{
Cell[39410, 983, 2242, 36, 69, "Input", "ExpressionUUID" -> \
"29722d85-2cd0-4724-8064-f290b73bd499"],
Cell[41655, 1021, 1019, 16, 30, "Output", "ExpressionUUID" -> \
"3a0151b0-827f-4499-ba01-5b68905fe089"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42711, 1042, 435, 7, 30, "Input", "ExpressionUUID" -> \
"3c55cf68-dbd3-4663-be14-666ddb0495b6"],
Cell[43149, 1051, 379, 6, 30, "Output", "ExpressionUUID" -> \
"712a8a5d-6f83-4ed9-97bf-ad3b7ee4389d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43565, 1062, 2214, 48, 69, "Input", "ExpressionUUID" -> \
"4f9d5cc8-ed7c-43e2-9966-aa91b36cb747"],
Cell[45782, 1112, 272, 5, 30, "Output", "ExpressionUUID" -> \
"887dee50-3d39-43cb-b5cf-ef65690d9c8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46091, 1122, 153, 3, 30, "Input", "ExpressionUUID" -> \
"f2ef50cf-8fbf-48e8-ba2a-f04dac43e4b0"],
Cell[46247, 1127, 174, 3, 30, "Output", "ExpressionUUID" -> \
"9b25900d-dc7a-4d9c-8ccd-5d7aacf09495"]
}, Open  ]],
Cell[46436, 1133, 156, 3, 30, "Input", "ExpressionUUID" -> \
"c2776679-4966-449f-854b-c5e3d0a19770"],
Cell[CellGroupData[{
Cell[46617, 1140, 2395, 54, 88, "Input", "ExpressionUUID" -> \
"4bf76f28-cbb8-4edf-8434-6114f3b2fbdd"],
Cell[49015, 1196, 550, 12, 34, "Output", "ExpressionUUID" -> \
"18ac9b52-8e28-48e8-bbd5-eaa88b38285b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49602, 1213, 210, 5, 30, "Input", "ExpressionUUID" -> \
"7ff945b5-d843-4fc9-9ce4-d368e3fd1d72"],
Cell[49815, 1220, 218, 4, 30, "Output", "ExpressionUUID" -> \
"5241a4c9-f5ec-489f-97a4-9098174353b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50070, 1229, 218, 6, 30, "Input", "ExpressionUUID" -> \
"d6ecea6a-9516-462e-b0b8-9edd9442ba84"],
Cell[50291, 1237, 222, 6, 30, "Output", "ExpressionUUID" -> \
"6eecccb5-abb5-44ff-9b26-80a9f1a7ada7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50550, 1248, 1872, 38, 126, "Input", "ExpressionUUID" -> \
"8ed3f285-f5a4-4109-9755-7c519aa5e134"],
Cell[52425, 1288, 554, 9, 30, "Output", "ExpressionUUID" -> \
"bb383e5d-fec4-43e1-9773-716eb45648ca"],
Cell[52982, 1299, 554, 9, 30, "Output", "ExpressionUUID" -> \
"a519ef6a-8538-4b1f-882e-a243c2859cd1"],
Cell[53539, 1310, 552, 9, 30, "Output", "ExpressionUUID" -> \
"461cc5b4-8d5f-4e43-b344-6036e1e932a2"]
}, Open  ]],
Cell[54106, 1322, 154, 3, 30, "Input", "ExpressionUUID" -> \
"e62add75-12c0-4973-b1c6-98d68b8274c4"],
Cell[CellGroupData[{
Cell[54285, 1329, 11052, 301, 620, "Input", "ExpressionUUID" -> \
"4c899a6b-e3b9-414a-bccc-b43f0c90c630"],
Cell[CellGroupData[{
Cell[65362, 1634, 537, 10, 22, "Print", "ExpressionUUID" -> \
"e6a586bc-9c2c-47d7-babb-7970e111d03e"],
Cell[65902, 1646, 537, 10, 22, "Print", "ExpressionUUID" -> \
"2cc55f7d-cabb-4214-97bd-d1cf284c83f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66488, 1662, 804, 12, 30, "Input", "ExpressionUUID" -> \
"99b7c7d3-2129-440b-a1e4-e836781bef64"],
Cell[67295, 1676, 653, 13, 39, "Message", "ExpressionUUID" -> \
"e304f195-979b-4d0c-8797-402aca36402f"]
}, Open  ]],
Cell[67963, 1692, 156, 3, 30, "Input", "ExpressionUUID" -> \
"9fd4564c-3d27-421a-be23-eaa322ee9f46"],
Cell[68122, 1697, 152, 3, 30, "Input", "ExpressionUUID" -> \
"7c37d17f-96fa-40b5-af96-83640a4fd44b"],
Cell[68277, 1702, 156, 3, 30, "Input", "ExpressionUUID" -> \
"45e94b8f-1b11-4087-b940-68a3ef71c45f"],
Cell[68436, 1707, 152, 3, 30, "Input", "ExpressionUUID" -> \
"ce56abb5-d011-4961-bc51-80d2fddf1a83"],
Cell[CellGroupData[{
Cell[68613, 1714, 2037, 60, 145, "Input", "ExpressionUUID" -> \
"848c4571-4ef1-4ef5-93e6-a4d8996436f3"],
Cell[70653, 1776, 368, 6, 30, "Output", "ExpressionUUID" -> \
"4cca7e01-13ee-406e-afd1-6ebd5a85158c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71058, 1787, 2926, 74, 88, "Input", "ExpressionUUID" -> \
"022b5be2-88a5-4dee-b04b-8db287314c88"],
Cell[73987, 1863, 50463, 990, 276, "Output", "ExpressionUUID" -> \
"f694b2bd-6af4-4bec-a586-eacd1473a663"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124487, 2858, 229, 4, 30, "Input", "ExpressionUUID" -> \
"0dda21d4-819b-4c04-b461-dbeac8177fae"],
Cell[124719, 2864, 150, 3, 30, "Output", "ExpressionUUID" -> \
"4bdac5dd-9480-4e09-8bf0-f948d6dd7dbe"]
}, Open  ]],
Cell[124884, 2870, 152, 3, 30, "Input", "ExpressionUUID" -> \
"87073c61-982b-44b3-bcd8-a910b8b2187a"],
Cell[CellGroupData[{
Cell[125061, 2877, 129, 3, 30, "Input", "ExpressionUUID" -> \
"3aa1c822-3741-47c3-83fb-55f442d7c443"],
Cell[125193, 2882, 195, 3, 30, "Output", "ExpressionUUID" -> \
"c48d2d1e-a393-4a95-a56c-a8b42d2f0cf2"]
}, Open  ]]
}
]
*)



==> plot6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130664,       3028]
NotebookOptionsPosition[    124500,       2876]
NotebookOutlinePosition[    124844,       2891]
CellTagsIndexPosition[    124801,       2888]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", ".001"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 3.7129581192251453`*^9, {3.7129715173529606`*^9, 
   3.7129715181384487`*^9}, {3.713008734683899*^9, 3.713008734931888*^9}, {
   3.7130088866296005`*^9, 3.713008889116145*^9}, {3.713009256640955*^9, 
   3.71300925814251*^9}, {3.713009427481141*^9, 
   3.7130094277847586`*^9}},ExpressionUUID->"f38e1b56-8917-4813-bd1d-\
7748eb35fb2f"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, 
   3.713098199989499*^9},ExpressionUUID->"2bde4559-855b-4fd9-804c-\
e250f131e807"],

Cell[BoxData["1.2480011204027728`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, 
   3.713098199992981*^9},ExpressionUUID->"157f4b8d-377f-474e-9b2b-\
869307d6d55a"],

Cell[CellGroupData[{

Cell[BoxData["0.11111111111111112`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, 
   3.713098199996483*^9},ExpressionUUID->"9ceda306-4f50-4fff-8dac-\
feaee4213b45"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, 
   3.7130981999989996`*^9},ExpressionUUID->"f1c5b2e2-4d37-4c51-bce2-\
fedf4093057f"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"9621fad8-b4ee-4474-a893-\
fbb8ea59be37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFinal", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Nu]m", "\[Equal]", "1.12"}], ",", "c"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 3.7129681317840595`*^9, {
   3.71300902702431*^9, 3.71300902730919*^9}, {3.7130090774500113`*^9, 
   3.7130090779189243`*^9}, {3.7130094566944447`*^9, 
   3.7130094651335506`*^9}},ExpressionUUID->"edb2c0c0-3037-42da-805b-\
5a8395b97586"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], 
          RowBox[{"\[Eta]", "^", 
           RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "10"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}, {3.713008918445245*^9, 3.713008997456007*^9}, {
   3.7130090403663754`*^9, 
   3.7130090407437086`*^9}},ExpressionUUID->"71eae27a-06f5-4876-8d06-\
c364f9acb017"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1796,233,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 3.713009435656517*^9, 3.713009476542777*^9, 
   3.713098207415635*^9},ExpressionUUID->"e9207adf-7d01-4d64-9cd8-\
d4222e72ef82"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1796,234,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 3.713009435656517*^9, 3.713009476542777*^9, 
   3.7130982080741*^9},ExpressionUUID->"8c3d8e5f-1aa6-4dd7-b917-437ae3370476"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1796,235,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 3.713009435656517*^9, 3.713009476542777*^9, 
   3.7130982081161485`*^9},ExpressionUUID->"6a7caf83-490a-4d40-b51d-\
4c6448c56997"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,1796,236,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713009059620322*^9, 3.7130090904116526`*^9}, 
   3.7130092690060635`*^9, 3.713009435656517*^9, 3.713009476542777*^9, 
   3.7130982081576624`*^9},ExpressionUUID->"6c12e9b5-6d99-48a5-9ea1-\
6f8655262959"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7130982106302443`*^9, 
  3.713098210682273*^9}},ExpressionUUID->"9cefba1f-4f6c-47ef-ae53-\
4b93b01f7fd8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 3.7129706057762747`*^9}, {
   3.712971313880378*^9, 3.7129713172462177`*^9}, {3.7129717040199127`*^9, 
   3.712971705557476*^9}, 
   3.713008451898528*^9},ExpressionUUID->"efcc9572-901f-4d9c-93c8-\
2d7a8c025997"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1.3122200647757583`", "<", "a", "<", "1.4037799352242415`"}], "||", 
  RowBox[{"5.028634550119562`", "<", "a", "<", "3.4447285288462746`*^8"}], "||", 
  RowBox[{
  "3.4447285288462746`*^8", "<", "a", "<", "3.7078356984101385`*^15"}], "||", 
  
  RowBox[{"a", ">", "1.320915662608955`*^17"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 3.712971700501017*^9, {
   3.713008446375839*^9, 3.7130084677258577`*^9}, 3.7130087884734945`*^9, 
   3.7130089200675416`*^9, 3.7130091560906577`*^9, 3.7130093245879354`*^9, 
   3.7130095086164236`*^9, 
   3.7130982443082733`*^9},ExpressionUUID->"8aac2a35-7ecb-418a-894f-\
ef839f8b4127"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
   3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
   3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
   3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
   3.7129703710494885`*^9}, 
   3.7129717270241957`*^9},ExpressionUUID->"3c55cf68-dbd3-4663-be14-\
666ddb0495b6"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"48b1fc03-e316-46ae-9351-\
074541b61f78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", "a1", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}, {3.7130084980068345`*^9, 
   3.713008498207328*^9}},ExpressionUUID->"54b0fb55-cc18-410c-9de0-\
95f77a678bec"],

Cell[BoxData["1.3122200647757583`"], "Output",
 CellChangeTimes->{3.7130084994402957`*^9, 3.713008792560998*^9, 
  3.713009175655564*^9, 3.713009331719633*^9, 3.713009512367034*^9, 
  3.713098254723839*^9},ExpressionUUID->"789b1237-de34-4614-b3b8-\
ad4a73d4a096"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["a2"], "Input",
 CellChangeTimes->{{3.713008501611209*^9, 
  3.71300850188986*^9}},ExpressionUUID->"a948de43-4c2b-41cf-bc97-\
0fbc9a55b976"],

Cell[BoxData["7.676785107312778`"], "Output",
 CellChangeTimes->{
  3.7130085022588167`*^9},ExpressionUUID->"63c51021-5ba9-4825-a310-\
654d629b8f30"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".0001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130085235869102`*^9, 
   3.71300854641281*^9}},ExpressionUUID->"61edbb47-98c4-44cd-8438-\
9b3871240eef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.412894150696422`*^-12", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "1.3369727995982053`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, 3.713008488520872*^9, {3.7130085267807455`*^9, 
   3.7130085492708054`*^9}, 3.71300879606297*^9, {3.713009180261177*^9, 
   3.7130091989751225`*^9}, 3.713009335449381*^9, 3.7130095170979004`*^9, 
   3.713098257701168*^9},ExpressionUUID->"20dcdf01-2f86-4be6-93a8-\
8204d1617f14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"6ccd80f6-4f78-4797-a33c-\
6840dd105819"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "1.3369727995982053`"}], "}"}]], "Output",
 CellChangeTimes->{3.713009201492529*^9, 3.71300933820024*^9, 
  3.7130982602807913`*^9},ExpressionUUID->"0ba47b89-b57a-4adc-bfe1-\
12f7a58eb83a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], "}"}]], \
"Input",
 CellChangeTimes->{
  3.713009189419916*^9},ExpressionUUID->"a5c95ab3-00cb-4a87-beb1-\
6eabb764984a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7130091894825673`*^9},ExpressionUUID->"b45f5d77-5576-4d7f-a05b-\
80df47f503de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"fb95e3ef-87a3-485c-9e02-\
38ef706602cf"],

Cell[BoxData["1.3369727995982053`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.7130982627644916`*^9},ExpressionUUID->"e37f654e-a067-4fa1-b66c-\
33f63b8abda1"],

Cell[BoxData["0.14391872160613595`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713098262767993*^9},ExpressionUUID->"daa8a0f3-383c-4335-ba92-\
e14e2a47e47e"],

Cell[BoxData["0.14391582110719506`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.7130982627739973`*^9},ExpressionUUID->"c5fc2701-0419-4919-bf20-\
c98076096812"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"9565eaba-74bd-4d7a-9713-\
67943b82613b"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"e304f195-979b-4d0c-8797-\
402aca36402f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"6eadef04-14fd-485d-a40e-\
3dcd243a5fd8"],

Cell[BoxData["0.14391582110719506`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 3.7130085647893467`*^9, 
   3.713008823302293*^9, 3.713009212840477*^9, 3.7130093482599583`*^9, 
   3.713009531837346*^9, 
   3.713098267129547*^9},ExpressionUUID->"41a960d3-71ba-41e0-918b-\
b00ddb12d0f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, 
   3.713098282072367*^9},ExpressionUUID->"e1d98cf1-4105-4dde-8a55-\
240d7be71237"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIO3m0LyuVZ/u9PY5v3wGq7DJx/OfIK
4+szsnC+94wVeo3CCnD+zy/p22fqKML52ktXrdZzUILzg3JLdeSzleH8o2qO
HTJNKnC+zo8pBaUbVOF8CdmcI1431eD8AGOXzzrv1OH8msQl67KkNOH8Lw2s
rluNtOD8D59futW4asP5D+vCrs7L14Hz5X4ftjvXqoswv3+nSeRmPTifrdxo
WsJtfTifWSMsc1e5AZxfp3Ddt4jXEM6fP/HGfIOZCP4uPrkdcwyM4Pzppqps
7kcRfKmraw5+9zdGyDdUOIc9Q/B3LTlitLvIBGF+0aXwuD8Ifr2PivP6iaZw
Puv8b7PZZM3g/Na/PLu5tyD4x1mf8vt7mMP569tsL824hOBPFL4VNSHDAs6X
lPwe0PcFwU8+cbXmVK0lnL+i+UfeFiErOH/y9tnnlsxF8Cu+N31xMrFGhN+G
V+3PDyD4AUIigae8bJD83/gg6gGC35Kef/djti2cnxO1cIEZsx2cL/Z9ysyd
0xH8NB5OBmclezh/g+5BnaodCP6FxzWPo5Uc4PyVrFWnJdMR/HrdmdPWbUTw
V0ysmOH2HcFvOHt7ppycI5wfyWk/+5sLgg8Ay354eg==
           "]]}},
        Annotation[#, "Charting`Private`Tag$151115#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwd13c8ld8fAPB7rZCMyqrsvde91uX6aEhUVGYaspOsItlpSWUnklFGUiFC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           "]]}},
        Annotation[#, "Charting`Private`Tag$151115#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -4.2410916650433395`}, {
     6.907755278982137, -4.2410916650433395`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "0.001`"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"1.2480011204027728`", " ", "\"km\""}]}], HoldForm], ",", 
         
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.1`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-4.2410916650433395`, -1.9385065720492942`}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-4.2410916650433395`, -1.9385065720492942`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-3.912023005428146, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.02\"", 0.02, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-4.199705077879927, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIO3m0LyuVZ/u9PY5v3wGq7DJx/OfIK
4+szsnC+94wVeo3CCnD+zy/p22fqKML52ktXrdZzUILzg3JLdeSzleH8o2qO
HTJNKnC+zo8pBaUbVOF8CdmcI1431eD8AGOXzzrv1OH8msQl67KkNOH8Lw2s
rluNtOD8D59futW4asP5D+vCrs7L14Hz5X4ftjvXqoswv3+nSeRmPTifrdxo
WsJtfTifWSMsc1e5AZxfp3Ddt4jXEM6fP/HGfIOZCP4uPrkdcwyM4Pzppqps
7kcRfKmraw5+9zdGyDdUOIc9Q/B3LTlitLvIBGF+0aXwuD8Ifr2PivP6iaZw
Puv8b7PZZM3g/Na/PLu5tyD4x1mf8vt7mMP569tsL824hOBPFL4VNSHDAs6X
lPwe0PcFwU8+cbXmVK0lnL+i+UfeFiErOH/y9tnnlsxF8Cu+N31xMrFGhN+G
V+3PDyD4AUIigae8bJD83/gg6gGC35Kef/djti2cnxO1cIEZsx2cL/Z9ysyd
0xH8NB5OBmclezh/g+5BnaodCP6FxzWPo5Uc4PyVrFWnJdMR/HrdmdPWbUTw
V0ysmOH2HcFvOHt7ppycI5wfyWk/+5sLgg8Ay354eg==
           "]]}, 
         "Charting`Private`Tag$151115#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd13c8ld8fAPB7rZCMyqrsvde91uX6aEhUVGYaspOsItlpSWUnklFGUiFC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           "]]}, 
         "Charting`Private`Tag$151115#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -4.2410916650433395`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-11.05977280428448, -1.9385065720492942`}}, {{
         6.907755842880527, 
         34.538775831012295`}, {-4.2410916650433395`, \
-1.9385065720492942`}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -4.2410916650433395`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 0.001], 
        HoldForm["l" = 1.2480011204027728` "km"], 
        HoldForm["\[Eta]" = 0.1]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-4.2410916650433395`, -1.9385065720492942`}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7062829051044073`*^9, {3.7062830764460983`*^9, 3.706283086324424*^9}, {
   3.706283122215847*^9, 3.706283135110839*^9}, 3.7062833363996067`*^9, 
   3.706285582838154*^9, 3.712970703442517*^9, 3.712970760002036*^9, 
   3.712970923170632*^9, 3.712970964568929*^9, 3.7129710230877953`*^9, 
   3.7129711177714586`*^9, 3.7129711698474016`*^9, 3.712971216682947*^9, 
   3.713008567792938*^9, 3.7130088253895845`*^9, 3.713009214818866*^9, 
   3.7130093507482576`*^9, 3.7130095338046713`*^9, {3.713098269409728*^9, 
   3.713098283163649*^9}},ExpressionUUID->"b4c5283a-daf4-43ce-ab54-\
6793512dfa16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"1bab63cf-27c9-4ff9-ac1c-\
2db1bfd0e750"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 3.7129709205197396`*^9, 
  3.7130086534569902`*^9},ExpressionUUID->"167ca7d4-a365-48b0-9750-\
c93a69fb380b"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2611, 56, 164, "Input", "ExpressionUUID" -> \
"f38e1b56-8917-4813-bd1d-7748eb35fb2f"],
Cell[3194, 80, 387, 7, 30, "Output", "ExpressionUUID" -> \
"2bde4559-855b-4fd9-804c-e250f131e807"],
Cell[3584, 89, 400, 7, 30, "Output", "ExpressionUUID" -> \
"157f4b8d-377f-474e-9b2b-869307d6d55a"],
Cell[CellGroupData[{
Cell[4009, 100, 499, 7, 22, "Print", "ExpressionUUID" -> \
"9ceda306-4f50-4fff-8dac-feaee4213b45"],
Cell[4511, 109, 491, 7, 22, "Print", "ExpressionUUID" -> \
"f1c5b2e2-4d37-4c51-bce2-fedf4093057f"]
}, Open  ]]
}, Open  ]],
Cell[5029, 120, 3081, 78, 126, "Input", "ExpressionUUID" -> \
"9621fad8-b4ee-4474-a893-fbb8ea59be37"],
Cell[8113, 200, 3848, 91, 164, "Input", "ExpressionUUID" -> \
"edb2c0c0-3037-42da-805b-5a8395b97586"],
Cell[11964, 293, 689, 15, 30, "Input", "ExpressionUUID" -> \
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],
Cell[CellGroupData[{
Cell[12678, 312, 25159, 620, 1050, "Input", "ExpressionUUID" -> \
"71eae27a-06f5-4876-8d06-c364f9acb017"],
Cell[37840, 934, 444, 9, 47, "Message", "ExpressionUUID" -> \
"e9207adf-7d01-4d64-9cd8-d4222e72ef82"],
Cell[38287, 945, 440, 8, 47, "Message", "ExpressionUUID" -> \
"8c3d8e5f-1aa6-4dd7-b917-437ae3370476"],
Cell[38730, 955, 446, 9, 47, "Message", "ExpressionUUID" -> \
"6a7caf83-490a-4d40-b51d-4c6448c56997"],
Cell[39179, 966, 524, 10, 21, "Message", "ExpressionUUID" -> \
"6c12e9b5-6d99-48a5-9ea1-6f8655262959"]
}, Open  ]],
Cell[39718, 979, 154, 3, 30, InheritFromParent, "ExpressionUUID" -> \
"9cefba1f-4f6c-47ef-ae53-4b93b01f7fd8"],
Cell[CellGroupData[{
Cell[39897, 986, 2242, 36, 69, "Input", "ExpressionUUID" -> \
"efcc9572-901f-4d9c-93c8-2d7a8c025997"],
Cell[42142, 1024, 1057, 19, 30, "Output", "ExpressionUUID" -> \
"8aac2a35-7ecb-418a-894f-ef839f8b4127"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43236, 1048, 435, 7, 30, "Input", "ExpressionUUID" -> \
"3c55cf68-dbd3-4663-be14-666ddb0495b6"],
Cell[43674, 1057, 379, 6, 30, "Output", "ExpressionUUID" -> \
"48b1fc03-e316-46ae-9351-074541b61f78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44090, 1068, 2214, 48, 69, "Input", "ExpressionUUID" -> \
"54b0fb55-cc18-410c-9de0-95f77a678bec"],
Cell[46307, 1118, 263, 4, 30, "Output", "ExpressionUUID" -> \
"789b1237-de34-4614-b3b8-ad4a73d4a096"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46607, 1127, 153, 3, 30, "Input", "ExpressionUUID" -> \
"a948de43-4c2b-41cf-bc97-0fbc9a55b976"],
Cell[46763, 1132, 149, 3, 30, "Output", "ExpressionUUID" -> \
"63c51021-5ba9-4825-a310-654d629b8f30"]
}, Open  ]],
Cell[46927, 1138, 156, 3, 30, "Input", "ExpressionUUID" -> \
"c2776679-4966-449f-854b-c5e3d0a19770"],
Cell[CellGroupData[{
Cell[47108, 1145, 2395, 54, 88, "Input", "ExpressionUUID" -> \
"61edbb47-98c4-44cd-8438-9b3871240eef"],
Cell[49506, 1201, 571, 12, 34, "Output", "ExpressionUUID" -> \
"20dcdf01-2f86-4be6-93a8-8204d1617f14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50114, 1218, 210, 5, 30, "Input", "ExpressionUUID" -> \
"6ccd80f6-4f78-4797-a33c-6840dd105819"],
Cell[50327, 1225, 244, 5, 30, "Output", "ExpressionUUID" -> \
"0ba47b89-b57a-4adc-bfe1-12f7a58eb83a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50608, 1235, 218, 6, 30, "Input", "ExpressionUUID" -> \
"a5c95ab3-00cb-4a87-beb1-6eabb764984a"],
Cell[50829, 1243, 222, 6, 30, "Output", "ExpressionUUID" -> \
"b45f5d77-5576-4d7f-a05b-80df47f503de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51088, 1254, 1872, 38, 126, "Input", "ExpressionUUID" -> \
"fb95e3ef-87a3-485c-9e02-38ef706602cf"],
Cell[52963, 1294, 602, 9, 30, "Output", "ExpressionUUID" -> \
"e37f654e-a067-4fa1-b66c-33f63b8abda1"],
Cell[53568, 1305, 601, 9, 30, "Output", "ExpressionUUID" -> \
"daa8a0f3-383c-4335-ba92-e14e2a47e47e"],
Cell[54172, 1316, 603, 9, 30, "Output", "ExpressionUUID" -> \
"c5fc2701-0419-4919-bf20-c98076096812"]
}, Open  ]],
Cell[54790, 1328, 154, 3, 30, "Input", "ExpressionUUID" -> \
"e62add75-12c0-4973-b1c6-98d68b8274c4"],
Cell[CellGroupData[{
Cell[54969, 1335, 11052, 301, 620, "Input", "ExpressionUUID" -> \
"9565eaba-74bd-4d7a-9713-67943b82613b"],
Cell[CellGroupData[{
Cell[66046, 1640, 537, 10, 22, "Print", "ExpressionUUID" -> \
"e6a586bc-9c2c-47d7-babb-7970e111d03e"],
Cell[66586, 1652, 537, 10, 22, "Print", "ExpressionUUID" -> \
"2cc55f7d-cabb-4214-97bd-d1cf284c83f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67172, 1668, 804, 12, 30, "Input", "ExpressionUUID" -> \
"99b7c7d3-2129-440b-a1e4-e836781bef64"],
Cell[67979, 1682, 653, 13, 39, "Message", "ExpressionUUID" -> \
"e304f195-979b-4d0c-8797-402aca36402f"]
}, Open  ]],
Cell[68647, 1698, 156, 3, 30, "Input", "ExpressionUUID" -> \
"9fd4564c-3d27-421a-be23-eaa322ee9f46"],
Cell[68806, 1703, 152, 3, 30, "Input", "ExpressionUUID" -> \
"7c37d17f-96fa-40b5-af96-83640a4fd44b"],
Cell[68961, 1708, 156, 3, 30, "Input", "ExpressionUUID" -> \
"45e94b8f-1b11-4087-b940-68a3ef71c45f"],
Cell[69120, 1713, 152, 3, 30, "Input", "ExpressionUUID" -> \
"ce56abb5-d011-4961-bc51-80d2fddf1a83"],
Cell[CellGroupData[{
Cell[69297, 1720, 2037, 60, 145, "Input", "ExpressionUUID" -> \
"6eadef04-14fd-485d-a40e-3dcd243a5fd8"],
Cell[71337, 1782, 393, 7, 30, "Output", "ExpressionUUID" -> \
"41a960d3-71ba-41e0-918b-b00ddb12d0f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71767, 1794, 2924, 74, 88, "Input", "ExpressionUUID" -> \
"e1d98cf1-4105-4dde-8a55-240d7be71237"],
Cell[74694, 1870, 48852, 971, 272, "Output", "ExpressionUUID" -> \
"b4c5283a-daf4-43ce-ab54-6793512dfa16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123583, 2846, 229, 4, 30, "Input", "ExpressionUUID" -> \
"0dda21d4-819b-4c04-b461-dbeac8177fae"],
Cell[123815, 2852, 150, 3, 30, "Output", "ExpressionUUID" -> \
"4bdac5dd-9480-4e09-8bf0-f948d6dd7dbe"]
}, Open  ]],
Cell[123980, 2858, 152, 3, 30, "Input", "ExpressionUUID" -> \
"87073c61-982b-44b3-bcd8-a910b8b2187a"],
Cell[CellGroupData[{
Cell[124157, 2865, 129, 3, 30, "Input", "ExpressionUUID" -> \
"1bab63cf-27c9-4ff9-ac1c-2db1bfd0e750"],
Cell[124289, 2870, 195, 3, 30, "Output", "ExpressionUUID" -> \
"167ca7d4-a365-48b0-9750-c93a69fb380b"]
}, Open  ]]
}
]
*)



==> plot8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    153561,       3422]
NotebookOptionsPosition[    147248,       3267]
NotebookOutlinePosition[    147622,       3283]
CellTagsIndexPosition[    147579,       3280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", 
    RowBox[{"N", "[", 
     RowBox[{"3", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 3.7129581192251453`*^9, {3.7129715173529606`*^9, 
   3.7129715181384487`*^9}, {3.713008734683899*^9, 3.713008734931888*^9}, {
   3.7130088866296005`*^9, 3.713008889116145*^9}, {3.713009256640955*^9, 
   3.71300925814251*^9}, {3.713009427481141*^9, 3.7130094277847586`*^9}, {
   3.713009566216064*^9, 3.7130096687203207`*^9}, {3.71300980008493*^9, 
   3.7130098158038936`*^9}, {3.713009850405897*^9, 3.713009885715887*^9}, {
   3.7130099231771107`*^9, 3.7130099319804554`*^9}, {3.7130139534114337`*^9, 
   3.7130139640760455`*^9}},ExpressionUUID->"6efdb313-261e-4656-bf19-\
ffc373b8aca9"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, {3.7130095742706614`*^9, 3.7130096695168586`*^9}, {
   3.7130098009593277`*^9, 3.7130098162615724`*^9}, {3.713009851177415*^9, 
   3.7130098873669825`*^9}, {3.713009925996973*^9, 3.7130099327990723`*^9}, {
   3.713010288657855*^9, 3.713010352161174*^9}, 3.713011382154439*^9, 
   3.7130116038999715`*^9, 3.713011653465547*^9, 3.7130139703407974`*^9, {
   3.7130140055565853`*^9, 3.7130140340329905`*^9}, 3.7130141510130854`*^9, 
   3.713014266516369*^9, {3.7130143691204286`*^9, 3.7130143900951614`*^9}, 
   3.7130172882191844`*^9, 3.713098472835328*^9, 
   3.713098544763461*^9},ExpressionUUID->"5643e9f4-7440-4481-a404-\
94fb6df957a7"],

Cell[BoxData["0.3756857718634904`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, {3.7130095742706614`*^9, 3.7130096695168586`*^9}, {
   3.7130098009593277`*^9, 3.7130098162615724`*^9}, {3.713009851177415*^9, 
   3.7130098873669825`*^9}, {3.713009925996973*^9, 3.7130099327990723`*^9}, {
   3.713010288657855*^9, 3.713010352161174*^9}, 3.713011382154439*^9, 
   3.7130116038999715`*^9, 3.713011653465547*^9, 3.7130139703407974`*^9, {
   3.7130140055565853`*^9, 3.7130140340329905`*^9}, 3.7130141510130854`*^9, 
   3.713014266516369*^9, {3.7130143691204286`*^9, 3.7130143900951614`*^9}, 
   3.7130172882191844`*^9, 3.713098472835328*^9, 
   3.7130985447709665`*^9},ExpressionUUID->"ccc8d764-b9d2-4662-8dd2-\
c6b615bef36b"],

Cell[CellGroupData[{

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, {
   3.713009574277666*^9, 3.7130096695268555`*^9}, {3.7130098009663315`*^9, 
   3.713009816270579*^9}, {3.713009851185937*^9, 3.7130098873734837`*^9}, {
   3.713009926003978*^9, 3.713009932809078*^9}, {3.71301028866588*^9, 
   3.7130103521681957`*^9}, 3.713011382154439*^9, 3.7130116039164467`*^9, 
   3.713011653481177*^9, 3.7130139703564405`*^9, {3.713014005572196*^9, 
   3.7130140340329905`*^9}, 3.713014151034708*^9, 3.7130142665385146`*^9, {
   3.713014369136054*^9, 3.7130143901021748`*^9}, 3.7130172882191844`*^9, 
   3.713098472846354*^9, 
   3.713098544776471*^9},ExpressionUUID->"d2068bd3-67de-4661-8a46-\
ada8d41f9a4f"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, {
   3.713009574277666*^9, 3.7130096695268555`*^9}, {3.7130098009663315`*^9, 
   3.713009816270579*^9}, {3.713009851185937*^9, 3.7130098873734837`*^9}, {
   3.713009926003978*^9, 3.713009932809078*^9}, {3.71301028866588*^9, 
   3.7130103521681957`*^9}, 3.713011382154439*^9, 3.7130116039164467`*^9, 
   3.713011653481177*^9, 3.7130139703564405`*^9, {3.713014005572196*^9, 
   3.7130140340329905`*^9}, 3.713014151034708*^9, 3.7130142665385146`*^9, {
   3.713014369136054*^9, 3.7130143901021748`*^9}, 3.7130172882191844`*^9, 
   3.713098472846354*^9, 
   3.7130985447809744`*^9},ExpressionUUID->"07a85acb-2728-4034-94ca-\
70a79c3c8a94"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"1e7b9328-b56a-42c3-8c3e-\
c296c7a2db41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFinal", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Nu]m", "\[Equal]", "1.1"}], ",", "c"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 3.7129681317840595`*^9, {
   3.71300902702431*^9, 3.71300902730919*^9}, {3.7130090774500113`*^9, 
   3.7130090779189243`*^9}, {3.7130094566944447`*^9, 
   3.7130094651335506`*^9}, {3.713010286524994*^9, 3.7130103501569285`*^9}, {
   3.7130113723284492`*^9, 3.7130113798673763`*^9}, 3.7130114130186663`*^9, {
   3.7130116484384565`*^9, 3.7130116489073725`*^9}, {3.713014001834425*^9, 
   3.713014031776856*^9}, {3.7130141456909266`*^9, 3.713014147793805*^9}, 
   3.713014264532075*^9, {3.713014365011907*^9, 3.713014382802554*^9}, {
   3.713017285230838*^9, 
   3.7130172862700233`*^9}},ExpressionUUID->"e57ca40c-8246-4054-a8b8-\
a1325786d1c6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], 
          RowBox[{"\[Eta]", "^", 
           RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"a", ",", "3.18", ",", "3.24"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}, {3.713008918445245*^9, 3.713008997456007*^9}, {
   3.7130090403663754`*^9, 3.7130090407437086`*^9}, {3.7130102503426833`*^9, 
   3.713010262325227*^9}, {3.713010322308546*^9, 3.7130103225581703`*^9}, {
   3.7130103708475037`*^9, 3.713010373912768*^9}, {3.7130113952043004`*^9, 
   3.7130114004284916`*^9}, {3.713011618967374*^9, 3.7130116357996397`*^9}, {
   3.7130139834042616`*^9, 3.7130139874109173`*^9}, {3.7130140480559845`*^9, 
   3.713014053679281*^9}, {3.713014160741628*^9, 3.7130141654857683`*^9}, {
   3.713014245882802*^9, 3.7130142484405503`*^9}, {3.7130144073428307`*^9, 
   3.7130144097823133`*^9}, {3.713017303165907*^9, 
   3.7130173092611513`*^9}},ExpressionUUID->"616612c5-61fe-40b2-bc77-\
f28b1bca0bdf"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1969,249,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.713014250476413*^9, 3.7130143306516914`*^9, {3.713014375329195*^9, 
   3.713014410783931*^9}, {3.7130172943104906`*^9, 3.7130173103170967`*^9}, 
   3.7130984787545657`*^9, 
   3.7130985505484185`*^9},ExpressionUUID->"43fa2f21-ccfd-4a93-bcdd-\
f310fe91df5f"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1969,250,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.713014250476413*^9, 3.7130143306516914`*^9, {3.713014375329195*^9, 
   3.713014410783931*^9}, {3.7130172943104906`*^9, 3.7130173103170967`*^9}, 
   3.7130984787545657`*^9, 
   3.713098551202385*^9},ExpressionUUID->"8827e58d-341b-4b32-9ffe-\
f97b18ccae84"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,1969,251,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.713014250476413*^9, 3.7130143306516914`*^9, {3.713014375329195*^9, 
   3.713014410783931*^9}, {3.7130172943104906`*^9, 3.7130173103170967`*^9}, 
   3.7130984787545657`*^9, 
   3.7130985512359104`*^9},ExpressionUUID->"71a869f7-6df6-4b5c-a648-\
5b9ce8c7d395"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,1969,252,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.713014250476413*^9, 3.7130143306516914`*^9, {3.713014375329195*^9, 
   3.713014410783931*^9}, {3.7130172943104906`*^9, 3.7130173103170967`*^9}, 
   3.7130984787545657`*^9, 
   3.7130985512714343`*^9},ExpressionUUID->"d588965e-6ec9-40ae-85e7-\
25fb20bdf960"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwd0n08VHseB/CpNV3DzdN1b+gm5GmRVSHrJd/Btbi4YUwUEZulKOTa5FIW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         "]], LineBox[CompressedData["
1:eJwd1nk8lF8XAPChZMhaZCtbWbJkspQtZ0TRPklSVJOUohhtVLaytCne8rNF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         "]], 
        LineBox[CompressedData["
1:eJwV1Hs4lGkbAPBR64v66uuTdfmImViHLmdrhQ73SITdhNAooSGdDLMVSaWh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         "]]}},
      Annotation[#, "Charting`Private`Tag$159824#1"]& ], 
     TagBox[{
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrR1gcn1xAadD1vv4iYacwg5bdHsn3SjkdMiB8u24
n/nyFnM65EH58ztdGWNKOB2SoHwGjqVbVpVyOuRC+f9/vrF8XIaQ//faZL90
BadDAZQfyS2l7FfJ6ZAPs0/rf1tDFadDCZT/7NWrR2eqEe6RXH3NTrIWIf/q
3qoc/zqEebuE6me11nM6ZED5Sc8jD1xt4HRIgfK59pg8U21CuI9v35pX+c2c
DmVQvuABlfc7WxDu2WzaevRtK8K80NVPZyu2czqUQvnnDvpk5Xcg3ON+Y7PF
3k5Oh1QoPy6J+eaXLoT+0jdBlTo9nA7lUP6LxfY/Yns5HQqh/OhonfL+Pk6H
dCh/2Wb5d7f6Ef77wC2cqjYREZ5PPjZwHgTys6H8G9ffrY2ehHDPpVOqDCsn
IeTP7I0J+jYJEX/acxb/+T8J4b6uqlfLOCcj+Frqsp/5JyPsBwDH1ddg
         "]], 
        LineBox[CompressedData["
1:eJxN0WkowwEABfChFZERLSQZMpTcV9bCKMoxS4tyHwu5Pvgw5GqjyFUTYnMf
Uc4vq8k0acufKVck5AoNMY1IuUr936vX6/f5MXLLeQXGFAol7Ld/m0r7NnaT
mEVQ/mNqoHJ9weoFyTgH7N55nJgAbiplfPDB0V7zCcVg1Rjx1gVmyncqBsDt
xJFuApymvzlTgPVsE801mHEc3hvaTbrRajbkHBxZ2yn06SEtXOyQq/pIP2xl
9jMHSGdHzRj5gw/kr4UssHK0LSQZ3CVU7FeDA93otG1wbY1WVCkl/fJsd18H
FgjyeS1gbvKn8yDYhemp1IDVu+J3BxlpSy9WqQrsfEV33QT7SfVH++AUy6no
O3D/i7UjbRD+XL4l0sGhlWsNAnCctyy4AlwyxBsVgZdEK1UzYHa8xOMdzKWW
nRkNkc5Rxnabg8W+X99OYMK26DAGfKLltCeBH5udOGlgq4+9uRIw/5TdLAEX
9tizZOCqJIN+EixVTWcowHPVYpt18GpA1oYWfDlhG3QBNmQ+6XRgqh0xbADT
d8b5X2CP1noL02HSI+F5NtbgH9F5ww0=
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwA2IQfV7ZVVl1AadDxvv4iYacwg65ea8e6wH5BVB+iaHH
9PqFnA5FUH7Vl6VeFxZxOuRB+XeeLLgjtYTTIQXKt786Oy91KadDKpTvYFl/
aeYyTocSGH9uktm55ZwOOVC+xCKfSTIrEfZ/WGb2LmsVp0MWlJ8mzymzeDWn
QzLMvum3PW+vQdi3ztY7jHcdQn/D411J9usR7tPUMkzv3oCw71LB8uzrGzkd
CqF8KW02J97NCPMSn6ZIOG/hdKiEmedw6tmkrQj3zJutv/XRNiT3qxgl6exA
hM/kNSb8ZTsR4bdmhXzfyl2cDtlQ/pElXLx3d3M6lEL5Wxz/NGvt5XTIh/KX
3Hv7q3wfwv1G7487r9+PCM8D/xf2PDuA8O8qW8kt4ocQ7p9SPeG2x2GEe0Oj
+H5PPoIIfzHLHqn7RxHml3V/4hY5jnDf1bsRfz1OIPzHc/Hos+knEeHvdMTo
wrNTCPPFtTu65c8gzHsz8a5bxFmEfhm1Cw+6znE6JEH5vrsOVe09jwif0Pe7
ebgucjqUQfmxKlvnhV1C6Gc+O42p9zLCfytLK9IOX0HYr7Y/4ZDwNYT9Szg8
5VKuczqkQfl19eci1t1AxE/4t+DJP24iwvvcg4PzdW5zOhRD+W6n9dck3EGo
nxK2ZMO6uwj7Hj+U2PrnHsJ9Fx6Udps8QMTH3vuXEnMeItSz8ZwVm/cI4V8/
i+Onzz9GqM9jPVEh/RQR/n2XTqimP0PI+whvWjLnOcI+rpDZypdeINTPOymy
UPsVQt7Ivk+u9TXC/QCwYoux
         "]]}},
      Annotation[#, "Charting`Private`Tag$159824#2"]& ], 
     TagBox[{
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrR1gcn1xAacD2+49Yp/+v7ffots76UYhgm/H/cyX
txjBZ+BYumVVKYL/77XJfukKJP1a/9saqhB8ydXX7CRrEfxdQvWzWusRfK49
Js9UmxB8wQMq73e2IPihq5/OVmxH8N1vbLbY24ngl74JqtTpQfCjo3XK+/sQ
/A/cwqlqExH8g4tPfZswGcF3rO2v0J+G4Fds7Nt+cAaC/+ZM3Cz12Qg+n5ZN
7sG5CH5u3qvHegsQ/KovS70uLELw7a/OzktdiuA7zE0yO7ccyX3LzN5lrULw
70y/7Xl7DYLf8HhXkv16BP9SwfLs6xsR/MSnKRLOWxD8ebP1tz7ahuBPXmPC
X7YTwT+yhIv37m4Ef8m9t7/K9yH4B/4v7Hl2AMGfUj3htsdhBF/Mskfq/lEE
/+rdiL8eJxB8pyNGF56dQgq/iXfdIs4i+L67DlXtPY/gx6psnRd2CcFfWVqR
dvgKkvs4POVSriP44d+CJ/+4ieC7ndZfk3AHwX/8UGLrn3sI/t77lxJzHiL4
fhbHT59/jOD3XTqhmv4MKT2GzFa+9AIpPE+KLNR+heAb2ffJtb5G8AGYdq9V

         "]]}},
      Annotation[#, 
       "Charting`Private`Tag$159824#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.18, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{943., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3.18, 3.24}, {0., 4.758978148918566}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.713008990726197*^9, 3.713009000803447*^9}, {
   3.7130090335455923`*^9, 3.7130090912667475`*^9}, 3.713009270388756*^9, 
   3.7130094369376917`*^9, 3.7130094777771564`*^9, 3.713009942502637*^9, {
   3.713010255898286*^9, 3.7130102634360895`*^9}, {3.713010296138198*^9, 
   3.7130103754724784`*^9}, {3.713011388663645*^9, 3.713011402770836*^9}, {
   3.713011610759977*^9, 3.713011659453041*^9}, {3.7130139783133397`*^9, 
   3.713013990247604*^9}, {3.7130140247673817`*^9, 3.713014055145131*^9}, {
   3.713014156943265*^9, 3.7130141674747663`*^9}, 3.7130142514635973`*^9, 
   3.713014332232935*^9, {3.713014376910404*^9, 3.713014411267233*^9}, {
   3.7130172948266835`*^9, 3.7130173111499653`*^9}, 3.713098479596664*^9, 
   3.7130985514221935`*^9},ExpressionUUID->"f6aa447f-6a38-4a9a-ac4f-\
1b96343eaa43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 3.7129706057762747`*^9}, {
   3.712971313880378*^9, 3.7129713172462177`*^9}, {3.7129717040199127`*^9, 
   3.712971705557476*^9}, 
   3.713008451898528*^9},ExpressionUUID->"d69372cb-baa4-4cf2-b440-\
7a431acbfbcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3.196826897969451`", "<", "a", "<", "3.196826898033447`"}], "||", 
  RowBox[{"3.196826898033447`", "<", "a", "<", "3.2031767019660475`"}], "||", 
  
  RowBox[{"3.2031767019660475`", "<", "a", "<", "3.2031767020305733`"}], "||", 
  RowBox[{"12.996554196038804`", "<", "a", "<", "12.996554196044581`"}], "||", 
  RowBox[{"12.996554196044581`", "<", "a", "<", "1.6849272266446397`*^14"}], "||", 
  RowBox[{
  "1.6849272266446397`*^14", "<", "a", "<", "2.9820755850538894`*^14"}], "||", 
  RowBox[{
  "6.262360381334975`*^15", "<", "a", "<", "2.5445927792682025`*^33"}], "||", 
  
  RowBox[{"a", ">", "1.0178371117072807`*^34"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 3.712971700501017*^9, {
   3.713008446375839*^9, 3.7130084677258577`*^9}, 3.7130087884734945`*^9, 
   3.7130089200675416`*^9, 3.7130091560906577`*^9, 3.7130093245879354`*^9, 
   3.7130095086164236`*^9, 3.7130102414575233`*^9, 3.7130103067213297`*^9, 
   3.7130112869306045`*^9, 3.713012867615574*^9, 3.7130140881121492`*^9, 
   3.7130144307710347`*^9, 3.7130173307965193`*^9, 3.713098495936463*^9, {
   3.713098539209358*^9, 3.713098568834814*^9}, 
   3.7130986254281893`*^9},ExpressionUUID->"63f6cac8-92d6-4a85-ab7b-\
76ff44cdfdc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
   3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
   3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
   3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
   3.7129703710494885`*^9}, 
   3.7129717270241957`*^9},ExpressionUUID->"3c55cf68-dbd3-4663-be14-\
666ddb0495b6"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"5c74e912-3e8b-46c7-97d5-\
b4aa3d1a1739"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", "a1", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}, {3.7130084980068345`*^9, 3.713008498207328*^9}, {
   3.7130174126771607`*^9, 3.7130174168810225`*^9}, {3.713098652878467*^9, 
   3.713098656004492*^9}},ExpressionUUID->"d8491bb5-f516-4095-acfd-\
4a009cebb2f4"],

Cell[BoxData["3.196826898033447`"], "Output",
 CellChangeTimes->{
  3.7130084994402957`*^9, 3.713008792560998*^9, 3.713009175655564*^9, 
   3.713009331719633*^9, 3.713009512367034*^9, 3.7130141179374475`*^9, {
   3.713014455375851*^9, 3.7130144827161627`*^9}, 3.713017269223144*^9, {
   3.713017335635584*^9, 3.713017355570569*^9}, {3.713017392725624*^9, 
   3.7130174175660415`*^9}, 3.7130984959979877`*^9, 3.7130985359276953`*^9, {
   3.713098575671787*^9, 3.7130985867602253`*^9}, {3.7130986439166164`*^9, 
   3.7130986565936604`*^9}},ExpressionUUID->"406212a8-4c4a-4520-9605-\
7c2d97bfde4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["a2"], "Input",
 CellChangeTimes->{{3.713008501611209*^9, 
  3.71300850188986*^9}},ExpressionUUID->"53dae0db-ed4b-4fbe-95dd-\
bc38fcc5180a"],

Cell[BoxData["3.2031767019660475`"], "Output",
 CellChangeTimes->{
  3.7130085022588167`*^9, 3.713014485920555*^9, {3.713017339585273*^9, 
   3.713017357687168*^9}, {3.7130173965601625`*^9, 3.7130174241730404`*^9}, {
   3.713098580968209*^9, 3.7130985890975075`*^9}, {3.713098646012637*^9, 
   3.713098658525759*^9}},ExpressionUUID->"85f88d1c-6eb6-48e0-af61-\
ef11cf41f8ca"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.713012925647438*^9, 3.713012946783736*^9}, {
  3.7130144991026096`*^9, 
  3.7130145021271954`*^9}},ExpressionUUID->"3a5fee5d-c05b-4b44-8f4e-\
caa2f804e60a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".0001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130085235869102`*^9, 
   3.71300854641281*^9}},ExpressionUUID->"fc0a0f0b-99ce-4ca6-96fe-\
4a5c53f6bf3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.6351818978954372`*^-12", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "3.1986128367235143`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, 3.713008488520872*^9, {3.7130085267807455`*^9, 
   3.7130085492708054`*^9}, 3.71300879606297*^9, {3.713009180261177*^9, 
   3.7130091989751225`*^9}, 3.713009335449381*^9, 3.7130095170979004`*^9, {
   3.7130129423068857`*^9, 3.713012950168709*^9}, 3.7130141240326576`*^9, 
   3.713014463748903*^9, 3.713017275706473*^9, 3.7130174293583813`*^9, 
   3.713098514277017*^9, 
   3.713098662134838*^9},ExpressionUUID->"8650ed04-36cd-4b3a-9922-\
fe05e66b7d31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"4127f4cd-e972-411e-ab70-\
434e7ff89558"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "3.1261685800003134`"}], "}"}]], "Output",
 CellChangeTimes->{3.713009201492529*^9, 
  3.71300933820024*^9},ExpressionUUID->"f11ad690-9bed-4aed-8f7d-1f76618295d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], "}"}]], \
"Input",
 CellChangeTimes->{
  3.713009189419916*^9},ExpressionUUID->"f5fbb6a4-6a29-4e31-87fb-\
1990b885dca8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7130091894825673`*^9},ExpressionUUID->"28a5b932-1bcf-4ce8-ba26-\
88ca376884ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"cf6c91f2-a515-4ac4-a7ab-\
6e66f68ec67b"],

Cell[BoxData["3.1986128367235143`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.713098522018299*^9, 
   3.7130986651162825`*^9},ExpressionUUID->"3b13a8ad-6f76-493b-a4bd-\
3b679dd27942"],

Cell[BoxData["0.9999951411886112`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.713098522018299*^9, 
   3.713098665119785*^9},ExpressionUUID->"c49700f4-1d98-44bd-aba6-\
b7e0fe726f32"],

Cell[BoxData["0.999993366631174`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.713098522018299*^9, 
   3.7130986651227875`*^9},ExpressionUUID->"c3c98b2f-b472-46cf-9cdd-\
bdd69c99cc87"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"2af43bac-fb0a-4b1b-a0af-\
1b9ad88e18b4"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"f743305c-be3f-4358-a54d-\
49237346eddc"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"62fd3b70-aec0-43e8-821e-\
92bf136ac6df"],

Cell[BoxData["0.999993366631174`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 3.7130085647893467`*^9, 
   3.713008823302293*^9, 3.713009212840477*^9, 3.7130093482599583`*^9, 
   3.713009531837346*^9, 3.7130134360750437`*^9, 3.7130174452075644`*^9, 
   3.7130986708399954`*^9},ExpressionUUID->"884bcfb1-e231-4b5e-afcc-\
c00fd5be63d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, 
   3.7130986757117643`*^9},ExpressionUUID->"9aae4144-21e6-4f71-a254-\
20c8e9ec6cfa"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOHKLOavKJV/alsc17YLVdBs6/HHmF
8fUZWTjfe8YKvUZhBTj/55f07TN1FOF87aWrVus5KMH5QbmlOvLZynD+UTXH
DpkmFThf58eUgtINqnC+hGzOEa+banB+gLHLZ5136nB+TeKSdVlSmnD+lwZW
161GWnD+h88v3WpcteH8h3VhV+fl68D5cr8P251r1UWY37/TJHKzHpzPVm40
LeG2PpzPrBGWuavcAM6vU7juW8RrCOfPn3hjvsFMBH8Xn9yOOQZGcP50U1U2
96MIvtTVNQe/+xsj5BsqnMOeIfi7lhwx2l1kgjC/6FJ43B8Ev95HxXn9RFM4
n3X+t9lssmZwfutfnt3cWxD846xP+f09zOH89W22l2ZcQvAnCt+KmpBhAedL
Sn4P6PuC4CefuFpzqtYSzl/R/CNvi5AVnD95++xzS+Yi+BXfm744mVgjwm/D
q/bnBxD8ACGRwFNeNkj+b3wQ9QDBb0nPv/sx2xbOz4lauMCM2Q7OF/s+ZebO
6Qh+Gg8ng7OSPZy/QfegTtUOBP/C45rH0UoOcP5K1qrTkukIfr3uzGnrNiL4
KyZWzHD7juA3nL09U07OEc6P5LSf/c0FwQcAXpo6hg==
           "]]}},
        Annotation[#, "Charting`Private`Tag$164070#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwVVnc01+8XNyJUVoiy954fH5trFEmZIRWyE9nV1yiRSERIKKOUlUois/dF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           "]]}},
        Annotation[#, "Charting`Private`Tag$164070#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -2.3025899518172386`}, {
     6.907755278982137, -2.3025899518172386`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "3.`*^-7"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"0.3756857718634904`", " ", "\"km\""}]}], HoldForm], ",", 
         
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.5`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-2.3025899518172386`, -4.858823192848258*^-6}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-2.3025899518172386`, -4.858823192848258*^-6}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.8\"", 0.8, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.04879016416943204, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.09531017980432493, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIOHKLOavKJV/alsc17YLVdBs6/HHmF
8fUZWTjfe8YKvUZhBTj/55f07TN1FOF87aWrVus5KMH5QbmlOvLZynD+UTXH
DpkmFThf58eUgtINqnC+hGzOEa+banB+gLHLZ5136nB+TeKSdVlSmnD+lwZW
161GWnD+h88v3WpcteH8h3VhV+fl68D5cr8P251r1UWY37/TJHKzHpzPVm40
LeG2PpzPrBGWuavcAM6vU7juW8RrCOfPn3hjvsFMBH8Xn9yOOQZGcP50U1U2
96MIvtTVNQe/+xsj5BsqnMOeIfi7lhwx2l1kgjC/6FJ43B8Ev95HxXn9RFM4
n3X+t9lssmZwfutfnt3cWxD846xP+f09zOH89W22l2ZcQvAnCt+KmpBhAedL
Sn4P6PuC4CefuFpzqtYSzl/R/CNvi5AVnD95++xzS+Yi+BXfm744mVgjwm/D
q/bnBxD8ACGRwFNeNkj+b3wQ9QDBb0nPv/sx2xbOz4lauMCM2Q7OF/s+ZebO
6Qh+Gg8ng7OSPZy/QfegTtUOBP/C45rH0UoOcP5K1qrTkukIfr3uzGnrNiL4
KyZWzHD7juA3nL09U07OEc6P5LSf/c0FwQcAXpo6hg==
           "]]}, 
         "Charting`Private`Tag$164070#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwVVnc01+8XNyJUVoiy954fH5trFEmZIRWyE9nV1yiRSERIKKOUlUois/dF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           "]]}, "Charting`Private`Tag$164070#2"]}}, {}, {}}, {
     Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -2.3025899518172386`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-3.50733508115618, -4.858823192848258*^-6}}, \
{{6.907755842880527, 
         34.538775831012295`}, {-2.3025899518172386`, \
-4.858823192848258*^-6}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -2.3025899518172386`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 3.*^-7], 
        HoldForm["l" = 0.3756857718634904 "km"], 
        HoldForm["\[Eta]" = 0.5]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-2.3025899518172386`, -4.858823192848258*^-6}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7062829051044073`*^9, {3.7062830764460983`*^9, 3.706283086324424*^9}, {
   3.706283122215847*^9, 3.706283135110839*^9}, 3.7062833363996067`*^9, 
   3.706285582838154*^9, 3.712970703442517*^9, 3.712970760002036*^9, 
   3.712970923170632*^9, 3.712970964568929*^9, 3.7129710230877953`*^9, 
   3.7129711177714586`*^9, 3.7129711698474016`*^9, 3.712971216682947*^9, 
   3.713008567792938*^9, 3.7130088253895845`*^9, 3.713009214818866*^9, 
   3.7130093507482576`*^9, 3.7130095338046713`*^9, 3.713013438341236*^9, 
   3.7130174471556654`*^9, 
   3.7130986766154146`*^9},ExpressionUUID->"74a92c26-5628-4718-b45b-\
3b000ac87066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"a607b730-1935-4ba1-9b5b-\
80ddb20f905f"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 3.7129709205197396`*^9, 
  3.7130086534569902`*^9},ExpressionUUID->"78326656-d173-4e93-a5c2-\
17a4dc9f8c0f"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.1 Inherited,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2997, 64, 189, "Input", "ExpressionUUID" -> \
"6efdb313-261e-4656-bf19-ffc373b8aca9"],
Cell[3580, 88, 941, 14, 34, "Output", "ExpressionUUID" -> \
"5643e9f4-7440-4481-a404-94fb6df957a7"],
Cell[4524, 104, 956, 14, 34, "Output", "ExpressionUUID" -> \
"ccc8d764-b9d2-4662-8dd2-c6b615bef36b"],
Cell[CellGroupData[{
Cell[5505, 122, 1031, 15, 23, "Print", "ExpressionUUID" -> \
"d2068bd3-67de-4661-8a46-ada8d41f9a4f"],
Cell[6539, 139, 1040, 15, 23, "Print", "ExpressionUUID" -> \
"07a85acb-2728-4034-94ca-70a79c3c8a94"]
}, Open  ]]
}, Open  ]],
Cell[7606, 158, 3081, 78, 145, "Input", "ExpressionUUID" -> \
"1e7b9328-b56a-42c3-8c3e-c296c7a2db41"],
Cell[10690, 238, 4253, 97, 189, "Input", "ExpressionUUID" -> \
"e57ca40c-8246-4054-a8b8-a1325786d1c6"],
Cell[14946, 337, 689, 15, 57, "Input", "ExpressionUUID" -> \
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],
Cell[CellGroupData[{
Cell[15660, 356, 25726, 627, 1190, "Input", "ExpressionUUID" -> \
"616612c5-61fe-40b2-bc77-f28b1bca0bdf"],
Cell[41389, 985, 503, 11, 50, "Message", "ExpressionUUID" -> \
"43fa2f21-ccfd-4a93-bcdd-f310fe91df5f"],
Cell[41895, 998, 501, 11, 50, "Message", "ExpressionUUID" -> \
"8827e58d-341b-4b32-9ffe-f97b18ccae84"],
Cell[42399, 1011, 503, 11, 50, "Message", "ExpressionUUID" -> \
"71a869f7-6df6-4b5c-a648-5b9ce8c7d395"],
Cell[42905, 1024, 581, 12, 23, "Message", "ExpressionUUID" -> \
"d588965e-6ec9-40ae-85e7-25fb20bdf960"],
Cell[43489, 1038, 14204, 260, 663, "Output", "ExpressionUUID" -> \
"f6aa447f-6a38-4a9a-ac4f-1b96343eaa43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57730, 1303, 2242, 36, 79, "Input", "ExpressionUUID" -> \
"d69372cb-baa4-4cf2-b440-7a431acbfbcd"],
Cell[59975, 1341, 1637, 28, 58, "Output", "ExpressionUUID" -> \
"63f6cac8-92d6-4a85-ab7b-76ff44cdfdc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61649, 1374, 435, 7, 34, "Input", "ExpressionUUID" -> \
"3c55cf68-dbd3-4663-be14-666ddb0495b6"],
Cell[62087, 1383, 379, 6, 34, "Output", "ExpressionUUID" -> \
"5c74e912-3e8b-46c7-97d5-b4aa3d1a1739"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62503, 1394, 2314, 49, 79, "Input", "ExpressionUUID" -> \
"d8491bb5-f516-4095-acfd-4a009cebb2f4"],
Cell[64820, 1445, 595, 9, 34, "Output", "ExpressionUUID" -> \
"406212a8-4c4a-4520-9605-7c2d97bfde4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65452, 1459, 153, 3, 34, "Input", "ExpressionUUID" -> \
"53dae0db-ed4b-4fbe-95dd-bc38fcc5180a"],
Cell[65608, 1464, 374, 6, 34, "Output", "ExpressionUUID" -> \
"85f88d1c-6eb6-48e0-af61-ef11cf41f8ca"]
}, Open  ]],
Cell[65997, 1473, 224, 4, 57, "Input", "ExpressionUUID" -> \
"3a5fee5d-c05b-4b44-8f4e-caa2f804e60a"],
Cell[66224, 1479, 156, 3, 34, "Input", "ExpressionUUID" -> \
"c2776679-4966-449f-854b-c5e3d0a19770"],
Cell[CellGroupData[{
Cell[66405, 1486, 2395, 54, 101, "Input", "ExpressionUUID" -> \
"fc0a0f0b-99ce-4ca6-96fe-4a5c53f6bf3b"],
Cell[68803, 1542, 746, 15, 40, "Output", "ExpressionUUID" -> \
"8650ed04-36cd-4b3a-9922-fe05e66b7d31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69586, 1562, 210, 5, 34, "Input", "ExpressionUUID" -> \
"4127f4cd-e972-411e-ab70-434e7ff89558"],
Cell[69799, 1569, 218, 4, 34, "Output", "ExpressionUUID" -> \
"f11ad690-9bed-4aed-8f7d-1f76618295d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70054, 1578, 218, 6, 34, "Input", "ExpressionUUID" -> \
"f5fbb6a4-6a29-4e31-87fb-1990b885dca8"],
Cell[70275, 1586, 222, 6, 34, "Output", "ExpressionUUID" -> \
"28a5b932-1bcf-4ce8-ba26-88ca376884ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70534, 1597, 1872, 38, 145, "Input", "ExpressionUUID" -> \
"cf6c91f2-a515-4ac4-a7ab-6e66f68ec67b"],
Cell[72409, 1637, 700, 11, 34, "Output", "ExpressionUUID" -> \
"3b13a8ad-6f76-493b-a4bd-3b679dd27942"],
Cell[73112, 1650, 698, 11, 34, "Output", "ExpressionUUID" -> \
"c49700f4-1d98-44bd-aba6-b7e0fe726f32"],
Cell[73813, 1663, 699, 11, 34, "Output", "ExpressionUUID" -> \
"c3c98b2f-b472-46cf-9cdd-bdd69c99cc87"]
}, Open  ]],
Cell[74527, 1677, 154, 3, 34, "Input", "ExpressionUUID" -> \
"e62add75-12c0-4973-b1c6-98d68b8274c4"],
Cell[CellGroupData[{
Cell[74706, 1684, 11052, 301, 717, "Input", "ExpressionUUID" -> \
"2af43bac-fb0a-4b1b-a0af-1b9ad88e18b4"],
Cell[CellGroupData[{
Cell[85783, 1989, 537, 10, 23, "Print", "ExpressionUUID" -> \
"e6a586bc-9c2c-47d7-babb-7970e111d03e"],
Cell[86323, 2001, 537, 10, 23, "Print", "ExpressionUUID" -> \
"2cc55f7d-cabb-4214-97bd-d1cf284c83f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86909, 2017, 804, 12, 34, "Input", "ExpressionUUID" -> \
"99b7c7d3-2129-440b-a1e4-e836781bef64"],
Cell[87716, 2031, 653, 13, 43, "Message", "ExpressionUUID" -> \
"f743305c-be3f-4358-a54d-49237346eddc"]
}, Open  ]],
Cell[88384, 2047, 156, 3, 34, "Input", "ExpressionUUID" -> \
"9fd4564c-3d27-421a-be23-eaa322ee9f46"],
Cell[88543, 2052, 152, 3, 34, "Input", "ExpressionUUID" -> \
"7c37d17f-96fa-40b5-af96-83640a4fd44b"],
Cell[88698, 2057, 156, 3, 34, "Input", "ExpressionUUID" -> \
"45e94b8f-1b11-4087-b940-68a3ef71c45f"],
Cell[88857, 2062, 152, 3, 34, "Input", "ExpressionUUID" -> \
"ce56abb5-d011-4961-bc51-80d2fddf1a83"],
Cell[CellGroupData[{
Cell[89034, 2069, 2037, 60, 167, "Input", "ExpressionUUID" -> \
"62fd3b70-aec0-43e8-821e-92bf136ac6df"],
Cell[91074, 2131, 441, 7, 34, "Output", "ExpressionUUID" -> \
"884bcfb1-e231-4b5e-afcc-c00fd5be63d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91552, 2143, 2926, 74, 101, "Input", "ExpressionUUID" -> \
"9aae4144-21e6-4f71-a254-20c8e9ec6cfa"],
Cell[94481, 2219, 51813, 1013, 303, "Output", "ExpressionUUID" -> \
"74a92c26-5628-4718-b45b-3b000ac87066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146331, 3237, 229, 4, 34, "Input", "ExpressionUUID" -> \
"0dda21d4-819b-4c04-b461-dbeac8177fae"],
Cell[146563, 3243, 150, 3, 34, "Output", "ExpressionUUID" -> \
"4bdac5dd-9480-4e09-8bf0-f948d6dd7dbe"]
}, Open  ]],
Cell[146728, 3249, 152, 3, 34, "Input", "ExpressionUUID" -> \
"87073c61-982b-44b3-bcd8-a910b8b2187a"],
Cell[CellGroupData[{
Cell[146905, 3256, 129, 3, 34, "Input", "ExpressionUUID" -> \
"a607b730-1935-4ba1-9b5b-80ddb20f905f"],
Cell[147037, 3261, 195, 3, 34, "Output", "ExpressionUUID" -> \
"78326656-d173-4e93-a5c2-17a4dc9f8c0f"]
}, Open  ]]
}
]
*)



==> plot9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150971,       3391]
NotebookOptionsPosition[    144413,       3230]
NotebookOutlinePosition[    144787,       3246]
CellTagsIndexPosition[    144744,       3243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "<", "1"}], ",", " ", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}], ",", 
     RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "=", 
    RowBox[{"N", "[", 
     RowBox[{"3", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "photon", " ", "number"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", ".1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0", "=", ".542"}], "\[IndentingNewLine]", 
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"-", "l0"}], "*", 
   RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\[Eta]", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"NB", "\[GreaterEqual]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
   RowBox[{"Print", "[", "\"\<Entanglement breaking\>\"", "]"}], ",", 
   RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, 3.706282972528119*^9, {3.7062830232051673`*^9, 
   3.706283024923379*^9}, 3.7129581192251453`*^9, {3.7129715173529606`*^9, 
   3.7129715181384487`*^9}, {3.713008734683899*^9, 3.713008734931888*^9}, {
   3.7130088866296005`*^9, 3.713008889116145*^9}, {3.713009256640955*^9, 
   3.71300925814251*^9}, {3.713009427481141*^9, 3.7130094277847586`*^9}, {
   3.713009566216064*^9, 3.7130096687203207`*^9}, {3.71300980008493*^9, 
   3.7130098158038936`*^9}, {3.713009850405897*^9, 3.713009885715887*^9}, {
   3.7130099231771107`*^9, 3.7130099319804554`*^9}, {3.7130139534114337`*^9, 
   3.7130139640760455`*^9}, {3.713017471765115*^9, 
   3.7130174722027473`*^9}},ExpressionUUID->"79a31beb-fcd3-4b6a-a73c-\
cceac95494b1"],

Cell[BoxData["0.542`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, {3.7130095742706614`*^9, 3.7130096695168586`*^9}, {
   3.7130098009593277`*^9, 3.7130098162615724`*^9}, {3.713009851177415*^9, 
   3.7130098873669825`*^9}, {3.713009925996973*^9, 3.7130099327990723`*^9}, {
   3.713010288657855*^9, 3.713010352161174*^9}, 3.713011382154439*^9, 
   3.7130116038999715`*^9, 3.713011653465547*^9, 3.7130139703407974`*^9, {
   3.7130140055565853`*^9, 3.7130140340329905`*^9}, 3.7130141510130854`*^9, 
   3.713014266516369*^9, {3.7130143691204286`*^9, 3.7130143900951614`*^9}, 
   3.7130172882191844`*^9, 3.713017473519864*^9, 3.713017530879728*^9, 
   3.7130987045730753`*^9, 
   3.7130987899944744`*^9},ExpressionUUID->"cb2a842e-e1f5-4674-a664-\
aa79fe4e79bb"],

Cell[BoxData["1.2480011204027728`"], "Output",
 CellChangeTimes->{
  3.712968021895545*^9, 3.712969263707048*^9, 3.7129715270459266`*^9, 
   3.713008738271638*^9, 3.7130088900636334`*^9, {3.7130090292954693`*^9, 
   3.7130090797574663`*^9}, 3.7130092622462616`*^9, 3.7130094293079405`*^9, 
   3.7130094712805705`*^9, {3.7130095742706614`*^9, 3.7130096695168586`*^9}, {
   3.7130098009593277`*^9, 3.7130098162615724`*^9}, {3.713009851177415*^9, 
   3.7130098873669825`*^9}, {3.713009925996973*^9, 3.7130099327990723`*^9}, {
   3.713010288657855*^9, 3.713010352161174*^9}, 3.713011382154439*^9, 
   3.7130116038999715`*^9, 3.713011653465547*^9, 3.7130139703407974`*^9, {
   3.7130140055565853`*^9, 3.7130140340329905`*^9}, 3.7130141510130854`*^9, 
   3.713014266516369*^9, {3.7130143691204286`*^9, 3.7130143900951614`*^9}, 
   3.7130172882191844`*^9, 3.713017473519864*^9, 3.713017530879728*^9, 
   3.7130987045730753`*^9, 
   3.713098789999981*^9},ExpressionUUID->"3882781d-fe3c-4a34-b950-\
6f2b72fc68cb"],

Cell[CellGroupData[{

Cell[BoxData["0.11111111111111112`"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, {
   3.713009574277666*^9, 3.7130096695268555`*^9}, {3.7130098009663315`*^9, 
   3.713009816270579*^9}, {3.713009851185937*^9, 3.7130098873734837`*^9}, {
   3.713009926003978*^9, 3.713009932809078*^9}, {3.71301028866588*^9, 
   3.7130103521681957`*^9}, 3.713011382154439*^9, 3.7130116039164467`*^9, 
   3.713011653481177*^9, 3.7130139703564405`*^9, {3.713014005572196*^9, 
   3.7130140340329905`*^9}, 3.713014151034708*^9, 3.7130142665385146`*^9, {
   3.713014369136054*^9, 3.7130143901021748`*^9}, 3.7130172882191844`*^9, 
   3.713017473535372*^9, 3.7130175308953376`*^9, 3.713098704585453*^9, 
   3.713098790004484*^9},ExpressionUUID->"a0b0f075-13fe-4b0a-8a6d-\
9d328dda85df"],

Cell[BoxData["\<\"OK\"\>"], "Print",
 CellChangeTimes->{{3.7062829982300816`*^9, 3.7062830253943305`*^9}, {
   3.7062855399167385`*^9, 3.706285547838543*^9}, 3.7129680219045744`*^9, 
   3.7129692637226753`*^9, 3.7129715270459266`*^9, 3.713008738271638*^9, 
   3.7130088900636334`*^9, {3.7130090292954693`*^9, 3.7130090797574663`*^9}, 
   3.7130092622462616`*^9, 3.713009429316946*^9, 3.713009471289076*^9, {
   3.713009574277666*^9, 3.7130096695268555`*^9}, {3.7130098009663315`*^9, 
   3.713009816270579*^9}, {3.713009851185937*^9, 3.7130098873734837`*^9}, {
   3.713009926003978*^9, 3.713009932809078*^9}, {3.71301028866588*^9, 
   3.7130103521681957`*^9}, 3.713011382154439*^9, 3.7130116039164467`*^9, 
   3.713011653481177*^9, 3.7130139703564405`*^9, {3.713014005572196*^9, 
   3.7130140340329905`*^9}, 3.713014151034708*^9, 3.7130142665385146`*^9, {
   3.713014369136054*^9, 3.7130143901021748`*^9}, 3.7130172882191844`*^9, 
   3.713017473535372*^9, 3.7130175308953376`*^9, 3.713098704585453*^9, 
   3.713098790007986*^9},ExpressionUUID->"ad8b9e06-1e3f-40ed-ab16-\
8bfb7c1d5a34"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "NB"}], "+", "1"}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "channel", " ", "dependent", " ", 
    "parameter"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vrho", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "cp", ",", " ", "0", ",", " ", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"cp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "a", ",", "cm"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"0", ",", "0", ",", "cm", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "Covariance", " ", "matrix", " ", "in", " ", "the", " ", "standard", " ", 
    "form"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "*", "a"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "c"}], "+", "b"}], 
       "\[Equal]", "y"}], ",", "b"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "first", " ", "constraint"}], 
    ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "the", " ", "state", " ", "has", " ", "to", " ", 
     "implement", " ", "a", " ", 
     RowBox[{"channel", ".", " ", "We"}], " ", "find", " ", "b", " ", "from", 
     " ", "this", " ", "constraint", " ", "in", " ", "terms", " ", "of", " ", 
     "a", " ", "and", " ", 
     RowBox[{"c", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"b", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.706282982407979*^9}, 
   3.7129581268749137`*^9},ExpressionUUID->"e3c44015-cd79-4526-9b08-\
2a171d6c16c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ySymp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]m", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "smaller", " ", "symplectic", " ", 
    RowBox[{"eigenvalue", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]p", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"ySymp", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "bigger", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFinal", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"\[Nu]m", "\[Equal]", "1.05"}], ",", "c"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "make", " ", "sure", " ", "that", " ", "the", " ", "state", 
     " ", "is", " ", "faithful"}], ",", " ", 
    RowBox[{
    "we", " ", "add", " ", "a", " ", "constraint", " ", "on", " ", "the", " ", 
     RowBox[{"eigenvalues", ".", " ", "It"}], " ", "is", " ", "possible", " ",
      "to", " ", "vary", " ", "this", " ", 
     RowBox[{"constraint", ".", " ", "But"}], " ", "it", " ", "is", " ", 
     "not", " ", "always", " ", "possible", " ", "to", " ", "find", " ", "a", 
     " ", "solution", " ", "for", " ", "states", " ", "that", " ", "might", 
     " ", "simulate", " ", "the", " ", 
     RowBox[{"channel", ".", " ", "Using"}], " ", "this", " ", "constraint", 
     " ", "we", " ", "solve", " ", "for", " ", "c", " ", "in", " ", "terms", 
     " ", "of", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"c1", "=", 
   RowBox[{"c", "/.", 
    RowBox[{"cFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"FullSimplify", "[", "c1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, {
   3.7129581400920715`*^9, 3.712958155919759*^9}, 3.7129681317840595`*^9, {
   3.71300902702431*^9, 3.71300902730919*^9}, {3.7130090774500113`*^9, 
   3.7130090779189243`*^9}, {3.7130094566944447`*^9, 
   3.7130094651335506`*^9}, {3.713010286524994*^9, 3.7130103501569285`*^9}, {
   3.7130113723284492`*^9, 3.7130113798673763`*^9}, 3.7130114130186663`*^9, {
   3.7130116484384565`*^9, 3.7130116489073725`*^9}, {3.713014001834425*^9, 
   3.713014031776856*^9}, {3.7130141456909266`*^9, 3.713014147793805*^9}, 
   3.713014264532075*^9, {3.713014365011907*^9, 3.713014382802554*^9}, {
   3.713017285230838*^9, 3.7130172862700233`*^9}, {3.713017527276588*^9, 
   3.7130175289089622`*^9}},ExpressionUUID->"40ada585-2cfd-4008-a42f-\
55eecf2e35ee"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "expression", " ", "for", " ", "the", 
    " ", "suboptimal", " ", "relative", " ", "entropy", " ", "in", " ", 
    "terms", " ", "of", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"c", ".", " ", "We"}], " ", "use", " ", 
    RowBox[{"(", "35", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "and", " ", "form", " ", "of", " ", "the", " ", "sigma", " ", "is", " ", 
    "taken", " ", "from", " ", 
    RowBox[{
     RowBox[{"(", "23", ")"}], "."}]}]}], "*)"}]], "Input",ExpressionUUID->\
"fc08d033-bcfb-49a2-b168-8f9a7f2d4868"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RelEntComplete", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"a", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"4", " ", "b"}], "-", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "a"}], "+", 
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"4", " ", "b"}], "-", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}]]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["a", "2"], "-", 
                 RowBox[{"2", " ", "a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}], " ", "c"}]}], 
          ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"]}]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"a", "+", "b"}], ")"}], "2"]}]]}], ")"}]}], "]"}]}], 
        "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", "a"}], "+", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", "b"}], "-", 
           RowBox[{"2", " ", "a", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "a", " ", "b"}], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"a", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"2", " ", "a", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"]}]}]], " ", 
               SqrtBox[
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}], "-", 
                   RowBox[{"a", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "-", 
                   RowBox[{"b", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   RowBox[{"2", " ", "a", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"a", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}], "+", 
                  RowBox[{"b", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{"2", " ", "a", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"]}]}]]}]}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", "a", " ", "b"}], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["c", "2"]}]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "b"}], ")"}]}], "+", 
          RowBox[{"4", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"]}]}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["c", "2"]}], ")"}], "2"]}]], "]"}], 
      RowBox[{"Log", "[", "4", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "find", " ", "the", " ", "solution", " ", "of", " ", "a", " ", 
     "by", " ", "using", " ", "the", " ", "constraint", " ", "3."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], 
          RowBox[{"\[Eta]", "^", 
           RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"a", ",", "1.2", ",", "1.4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968956489183*^9}, {3.713008918445245*^9, 3.713008997456007*^9}, {
   3.7130090403663754`*^9, 3.7130090407437086`*^9}, {3.7130102503426833`*^9, 
   3.713010262325227*^9}, {3.713010322308546*^9, 3.7130103225581703`*^9}, {
   3.7130103708475037`*^9, 3.713010373912768*^9}, {3.7130113952043004`*^9, 
   3.7130114004284916`*^9}, {3.713011618967374*^9, 3.7130116357996397`*^9}, {
   3.7130139834042616`*^9, 3.7130139874109173`*^9}, {3.7130140480559845`*^9, 
   3.713014053679281*^9}, {3.713014160741628*^9, 3.7130141654857683`*^9}, {
   3.713014245882802*^9, 3.7130142484405503`*^9}, {3.7130144073428307`*^9, 
   3.7130144097823133`*^9}, {3.713017303165907*^9, 3.7130173092611513`*^9}, {
   3.713017482375531*^9, 
   3.7130175367046127`*^9}},ExpressionUUID->"f6007463-daf6-45f9-8a8e-\
f6b869258993"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,2084,273,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713017488534064*^9, 3.7130175417087593`*^9}, 
   3.7130987118332796`*^9, 
   3.7130987956264906`*^9},ExpressionUUID->"9adafe83-2406-4fbf-9c5a-\
4f4e3ddbe583"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,2084,274,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713017488534064*^9, 3.7130175417087593`*^9}, 
   3.7130987118332796`*^9, 
   3.7130987959957533`*^9},ExpressionUUID->"528626b1-dcf8-406f-8bc4-\
ccfa9d68b15c"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,2084,275,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713017488534064*^9, 3.7130175417087593`*^9}, 
   3.7130987118332796`*^9, 
   3.7130987960773134`*^9},ExpressionUUID->"c9912d5e-eea4-4947-88ad-\
7508485f705d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,2084,276,21073864505632951096,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.713017488534064*^9, 3.7130175417087593`*^9}, 
   3.7130987118332796`*^9, 
   3.7130987961018314`*^9},ExpressionUUID->"9c8bd699-1c64-4ead-90ec-\
9987e63c5c0e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV13k41U0bB/BDC4kSLZKiUi9CQpHSjZSlhRKRypJKlK2URM5TkdJClH15
EEpJJUlkj7Id23GOPSKlPHKQSnq//nJ9rpkzc8/Mfc9vLLd33XuUn8FgmPMx
GFN/hTJ3qKup8UhOd++hNmUuXVWb9D8Na36v2ai+lkvTX2Y2P4e9klb/DIL/
5C+4oK7OI4n7f6Q3qXBpqLKzaP169K93mB2xjkvsT6dNNDV4ZBjXpLtTnUuJ
0jFO2pt4xDh12T12I5e0bn9NMNjKo6G+Yx/atnJprKZ3V/Y+HqXpvJ4Qt+SS
7fKHJ37ACfn+eVZw5WkXf01zHjFbfu6OhxMkfuTlwmlGVgPyVlwythdULLDg
UYT39snNB7gUP6ogVGGJ/sfUXA8c5JKhlNtb7kGMJxhzw92WS89c1LslD6G/
mIvNU3hp0fgfa5j5IILxHR4++s/6DnjokONjVzsuxTy5k9x9mEeWfDMfO9lj
vXovLg3Y8shUPEJ2vwOXIk/82vLHAf0L+nmCjlw6u+q9uPZRHrGMstbowvs+
RPb7wBXB+9eeh0WtNt6ZgNN070b2wwGGXr2/j2H/h8dGS09w6cz/xoJ+OfKo
X8k647Qzl0x6v3N+nOSRTNX1xWkuXFL8t+ixxin0D+i8woWFDoVcOgc7qtm9
FHLl0ttGFcUfcMISU/eT8OZSV78xFx6Nq0WoK7lxSSHp26pRN5xn6TF2kjuX
Zth99hg+wyPBdXdcHM5wyeFibqaGJ+ZPt/obApdGBw36wIVKZgYF8BW2kpPA
WR7Zds2YkPBEfuz0sJM6xyO3/QHDFfA0jd8m288jPk2zj5LnuGS/r+pmEJzm
UFuzFS52j61kwYHLxE+dhC89IgNrb8wnOq80D+ZfcWWL2wXkS0B+k5UXl/hE
RJSifLG+jYIW/ueRHwodTp1wxPRj9g/gQoMnabIXkX/XxpdVw8xLe2SfwHKv
Wani3lxijN9dUuqH8V1bvsfAf7uXCQ3+g/VEr1JLuMClw4whA7VLOP/jI6sL
4DdLi/y9YEv9jeXt8EXLI3zTLmN/7NcKS/pwabI6dXzRFYw3c9a/t+A/OSqf
dAPQrpVdcNyXSxVbxQIuwSqckod+cFgNT7YEzplIMQqHFT5m2+tfxfgikoll
sOVc7Y7tgcinRd9fLrvIJdmoZb5X4UKnnk3q8H+yDKkKmLNtmocRHKBVYmV0
De2uIzwPOOuoUdOO68i3gheGxTBzSOHMDTiiRdGyCd5xQVi8GrbNl5boh7uD
a013B6F+dWPThP2Qj3nmVaY3eJQZ92XGXrhtu4ZzCKxptj7UHk6tkxCqhyOY
VOsBb/nUamB2k0ddcc/23oFPitmXmN/C+S7uZFbDmrFb7e/BboY/fFvhaXKr
+JphGRtBuc9wlHb/FsvbiDdA+dI0JpeOVbxrj4AL+2rXicLrzNJ9uPD4pUs3
peAKR5fcA8FoF1E1VIfDeCZW0XDmotwUgm0urhtvhW1THDON4bHQkfWHQlBv
irtLbWDZAu+nNnewv245n/zhIaODpgmwTNdYxC34daP2f12wpc1F3j147xeG
kn0oxms7m5QCL/PsrkyEc7pPjT+GP/8tceqBLZm5o1kwc8HVNIcwjJ9v018E
70xwNLgPBypot5fDi9YY9/XCOqPnz1fD3S/W+K++y6NgdnNePZyhIyJ7HLY9
J5HaDHtXDhanwkPlfzTa4G0WLLt+OGHA0LULFv3wlCF/D/l3PnfnR7jNOTT+
BJy5cT7rE6xgeTb1yZT9sjUHYC99qyejsKjjtw2D8FuVzS83hSOfZjm+H4LF
l0oX/AM73m4aHoZtZ/GXl8Ny/j1PRqbiG/1YIxKB+2KxDt8YPPGhnG0GMy5E
9k3ZuOZhRySs4xlj8wOOyL3Z1wm7xY05T7k3xW1wVSTOI3Pf7CmrhpqNOcOO
R45oT/2e6bdh8imcyajlG4VrnBfPHIfTtLZa8mApywmRLVHY35/OOt9hJ/3O
BVdgVtnIq6n1vFQpXvoe9loTWDq13ulL768Sjcb5BtbZ9E+d56xAJQvY65t3
0NR+JYw6rY+BHRXWGkzt5+CHXdrdsKlK+J1WeHONyja5GKxP+tApNnwtV3yX
CyznqNDMmsqnUO7BX3D/pI9FKezhl+egE4v8tDJzzocLneNPBsCOGfUi2bC1
/lEfsTict6fTr/twmorhFUvYrZq1NXYqX6XW3IiDmeK+i8PgO6ND0QrxmG8R
OTLhrg8NSW6wYH1ClyesVJOdnj1lt84ep6n6SPF5rZeAeu2+es0MXhhqUxII
dzVorTGAHfz0KmvgnAcHLbTgv/sFWw/8i/rP9zGQnspX/YHuBNhNtUh4Hhyl
UvOlD2ap8R3ghzfMCvvlkYjzVZm83jNV77nSkkFJyCeVsM0JcG4K/4o6OG2z
g8YtWDC0V35RMur3qebLC3CSc/rGJFjG+aS+OdwipWH1+j7q58b+6/yw3CxJ
O74UrL8qJfEr7ifP0QlHA5h1b2AzGxatKfZqgL1ulo+mwgZ+uyMGUlEPz6pP
bYMFmzZbqaThvTHeOF0RrlBYI+kJy1zfLy0GG7MFYiZhnWM72ttw3+5WKoqf
9xD5FqPmcRKee/mJrQUsp3ZE0gRmcWKXR8NuAr/11sF7rngnyaYjHxbWi4/g
vt/Xqpaq8QjtP+c+OA0vWLfC0efR1PfzrNFemB0gKl8EF56QOK4C71f99tD4
MeLvdZcYwPfkwLWUjEMZqHfThYYHYDuNxdmXM1GPVjcvSuP7tOKmwLkKOOHi
gaJRfM+6u0c1RJ4iP7fmeVfCDrfqX92DBXf5m3jCjr1B+Q+e4b4one5ZjO+l
S+hkaW0W8vP7jF16+J6u/fzVf/4LnM/TK6Vz4aEtrdutYDdRZnrbWS65f3lZ
0Q33/57/9gx8Rte9ajQb8b8vkInD9/zCfz0NS15hf28+4m86jfx91j1qDQd6
yG2NhRs9PyyKgcc3mf91gBUnOqylcjHeXoXPwx5c6hBs6ZF6jfzTu3xOENZb
weItzcd9oH5npSTeIy69NQsOw4797oNcvFei06o14uAcRQ/lSHhEufLCsjfI
h2QZ4YXw/U1vp0kXYD861qvOwvtH0DxPXKYI84dXljfivaQu8Xq9LewWUpwZ
BNu1vtqfAEts4gjowbl2L6NlilGP+bcnHzkhn12erVxegnpROMTng/dX7dU0
tRVlGO+r0cifY1y6lxtmJvsO47kqq93Ce1C/M6zjBCyq1btKAeZNu3viCczw
rDpQhvej6a67flrvkX9//gn8acOl2V13000rp9rLuywP476bET7Ntxq/b2kZ
GMZ71ck08nlTHfo/Czt324xLEp6RW5bUo79Br4UYXB4Z+c4WTlBg2oXtxf3T
E9k5AMuIeo3e3cOlTs+o2fyNaDfw4b9tgvyMjj6izEY9dRT82b+DS9p9seJX
WzBfYWsq6eG94ZXxt7xlqr4O38nUxf0lVDAg2ApXSz6SgVOUu0quw8wKfadJ
4tKccyvO3GqDv+hPPNHGfSSQ2ni3A/mxfWnlF028B+Uz7yZ3Y/7l+/xe4f+H
uNeF//TChad2Vs2Bc3bVnVrdg3hnPlE+osSlb+7D29LgwiBVlVmKXLLIVR9L
/4j30jMTEWN53Ac7Xlk878P5jI44xK3E+/9k8aLiL9gPf9bg9UWI37Ejj28A
v6/ylShbyKW+I7/sdGFR08NbJxfgvWet+qgQlmmtiDg1H/eXUaJOwVfUv9Sh
1TrzcP+vunQibxDj/w7tfy6E93qH7uvsYdwH2ZyomgkOTW85ZDsGM6339PX9
5lBI0/kZG3jYn5dhopO/OPSo6qnJC7jrdtmE3E8Ofchd/vH5CNavZSjmPsqh
neF8Ik/H0H68S/rdNw6tMC06nP4L8V7or73dziHVxx0nh+Bg+VxfpzYO6QpN
eK//jfrtF03Z2soh29IN4QUwq2/s8HcOh+I0H9U2TGA9Mte0tRo5tGR5uM7E
JH7ftJif+Z5D84dPrtg1bYTcLHNCql9wSNbkusodmFX7ofB0FofUHqVuaYZV
9kjISzzn0N5j3Qfspo9QQoxvtHUmh4Jb9od6zhghplL226qHHBIu0ZseJzBC
DK1iKYt4Ds0Ik+gbnD1Cpg8+jA8HcIh5eLv5WmH0typnnfXn0ITcmVJXeOhl
VOP4ZQ4N59cmDsEspasWP5gc6vgUYDMsMkKi8SF/2705lLNplDM6F+M7tb80
ceGQU09d5YQ4fp+8Te+ZGYd6H//V0p4/QrZ/M6LG9mA/vJQe+sLBM3gVmqYc
shC5FjgJiz4ti8reyaGtGjrbGAvR/z/XvPBtHJIKyngzTQLxipXJfdvAoVrV
oKdCUoi3NCerahGHqg7nXjOFu345xUQu4ND765/t7sGsJy6eR8Q5VNptILZi
KeLx7e37NodDuXemn964bIQKjc3Xt8/gUPKwr7qjDOY/8a1IhtdM3s/cXpbJ
Yn8Lox+KVTaTV0f87dmrRkgnPKnMo6KZPIVqj++BZeapi9WWNZObvZJEO8zi
3ljpU9hMR8W+eI2sxnj9/AdTXzSTqccRrZXy2J9PQwGb4ptplapFPlMJ5zt+
S265azPdKw/eXQYX8pUOzDzZTDMPVXbOUsZ5igxNfnJspr6rOvyhsOnzc4PR
9s2U1q5gcH8t5stJaXtn3kyK1/6y3q2DpcS61Dc1k3pX2kexDYhPuiT8B18z
JXv2eO6Hh+qvLlGdZNOC2csEYmDTK788j/1i09j6UPlVGiOUmXH/TN4wm3KC
fF00NBHfZe/RJT1s2qyxd9xaC/0P8KtGF7NJ/9bv2fe34HyW3Fwi7cMmmZDt
kx/hYEnfpNJzbJoIDRmSJcRjnFxvf5pNWZH/a0qGC4vLWgKd2LTqvllcsg72
h3XZ5bwlm2bmpask66E9ttOvRZVN3W/GVnyEGY938BjKbHpTpLtAdivmi7j2
apk8m86WN/9MgpkHp7eTNJv66qeVJOljPk39Nwtms6n8s7V50nbEy/7Xebyr
iZK/phj0wDJG819dbW0i5n/fN640wPwNh+OF2U2kOXp1WRI8FD4/e+x9E6Ux
sj4lGuK8r9qdMMxqosBFwt6Jxhh/kcqL4itNZLwtL+7f3Rhvztqk70vQ/4Hg
rz6YpbjTz2R+E82cY26uaIL8Ofo2PUq4iUrY32a/hEUFGt/8mGikzY7S56tM
4ajxjpK2RlIOumT2Yy/2mz/QzjyikW78V5Ox2QzrdzN3sLndSF/MlghdgoP/
XGebBjRSqlRWofA+xPfoyLr+040kk9GrtMIc888yW9K6q5HE6wwFd+3Hfsou
ztg/0UAe6+8euQMHh+R7R35vIFbkhzfNsErk239e9TXQDXtvT3tL1I9XMYWw
GmjmSHr3OSvsd42wyLXEBnKwHNfOh7uuDDqk3Gug4jz9SP4DGG8hQzf6egP5
+beb3IRtZxiFCHg00PjCufmJ1ohPWSivaksDWVywluiH3XZ+iAhc10BZnamn
lQ4i3gcZDHHZBnJP01HIgTPtrefeEmygLxs9wqsPwX3TVEZq6qntYJP7uA36
bygqmTCpx/dMVXmjLbymjcGvU09ujNtfzsNDexq+FK2tp+nJhkd+w6I7PJMd
59TTmoHX+ybtEM/pjT1CFXU0kicxj+yxv8s3HYt/UUdvbnlW+8FuvjPYnMQ6
2qu6djvfEfS//fCiok8deZ9P1JjugHpUzvDul68j/R1/efqwjMmnORrz62jO
0oOZ/lPuPSUtOMmixMIF8gJHkZ+zui9Kslj0XuCapNAxjCfct0z/FIvCuL1s
Y5jh+m/k170sOpyuFxoEFwb3RLZqsGh498RskePo37KwoWSylhbfc/0z1xHt
pte+6QvUUvfxqlemsM6vy7sVS2vo0Ub5syEw86LKUMbFGtJp7x4UO4Hxb7Us
KhmoJqEnlG4GM8/vkOiJraZGZszxMFhn35bWnJ3V5Chr0bXACe1vBGO146tI
dexZjMWUWe2jq/WqaKJ8rlU4XHj4roV6VyW9jTy5gAMzEtaNsrwqKdj5XZ2E
M9q7mL+MZlfSAe3Vt6ym/HXe2bJ770l27mXjqCnfvty7XvI9DXZ1zmyFmfF3
fxqEvaOcZ5tLlpyE9QtrDKa9o0tXIv0Owjo9k64/HCpop8XYpli4cF+Wx87s
clooZzbePuXgm1//Dr+lrp9PspadQv+os/Gl89/Sw0phdxuYwfSSyp9XRmdi
TyglwIVfSn9Kc0toi+vbz10w89vQiSTjYhLQXZmy3AW/F7r/aZdkIRkpdVaY
wYy4rHMa73Pp/3HODfQ=
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQXdon1nEz74t9wweFFD7RXfZ6HdOmq+R/sT/w4LNq
ru8B+x+Rn4NTgXyHc3dOSN84aH9IO0BgGUi+pa7V/9kh+56/a848A/IbvvsL
zFtz2D7sPGenesEXe4aH83cFOB+xX8SUsS4XyD9w1Ufu0/4j9u9Mj13eDOJH
5KkckT1qb5Wp8vMnkO9w4+bc9UlH7dvmNMk5FAL1b7m7JH7SUftL5x84twH5
Dj+3yfGuP2ovx2yfeQbEVxA993znUfsss7l9QkVA85Zci3HffNR+e+bvzRFA
foPatBU7Zx21Z5kbeXMeSP7gl5IPeUftAy5s//cExJ/92rhL96j9HGYxFe1i
IP/n1aAFl47YvzAr8SwE8hmqgmRehB+xN8m6lLcdyG+4YWT1atNh+4a5BlP+
guQVsnK/XThkf+ZC307nEqD+375PXHsO2kuwvL3XCeQzqFlpbeHab792SqPV
NhB/0drLf+bvsgcAIxLCIg==
         "]], LineBox[CompressedData["
1:eJwV0ns8lGkbB/Ahh9Kuhje0RSZtLSnnQ03lmta2K71FUymHNlqHcUgWO8hp
xJR1amVi12lFMg6TsYuVKdl23g5IY4YxBhlhHnR40cyTQ7K3P57P/fl+ftdz
Xfd9P8+2C5eoAaoEAuEn9KyuA8qWhf0/KYBRq980dZEHH0s03XyQCdkFITWH
HoJLT0B0+Wo+EP502fURsNT4v00it1dnx7zeyAeZo8lDCzpyReKoddT/YHco
YzwameDMbK/JfQyxpS/X8eir7xOD65lPgN9zwFIlRgGUicONLt5PgahedOo7
ZEaDNufdF8/AZ+9CXDZye/CDuYLHz4AdeuZ30WpezaY+8O8ARWkT/4tYlM8U
TU/gHUAR/mf6fOzq/gWO80mdMLBXYPcGmWIaX0+jd8HOMAsvmziUhzvtHca6
IPL3rORYZEKtUpR58jloaRzpULuM6m0IqSqG3eCxr+r/rsiE7ZsIj+K6oTxM
XS8XuV28Im8RdQNZ9Pd5o3iUn1S9+UviC7iqQWL+gMzoj8AXn78A4b6kmmrk
smNEi4HPBRBSRlbaJyC/V2VNnBFA4cU/M44nonoSOThmRADyMh0ua9Vb59sM
VwRg03upT4rcfpdshxv1QAd5NykoCe0vVfLZj549sKRZ2ZScjPr9Ymn389Me
8CnPl3FT0Pu2t9QDs4WwBQgPlchEF/aX5RVCkA4Gl5CvKGAmxcyacU8InnoH
vfjIRH+PZMtxIXikj4n6UxVAyu3bW28vAvdwqyefmMjETYu+nSLYsL6w0vmq
AgQNk26EYRF0V61JS0cm2FOvBr0TwbFRMUX3Gsozmv/KI/aC66nE1h3pKJfs
asyg9oIzuYPz3wzUz5BBUuvuBdV+26xcZMKT3A/3h3rhUVRJiBjZSjXD1/11
L1A4EV/5ZiKTGvdrre2DAySDW1FZ6D4kgtER6AMHDX9WYQ7K8ZBYTnUf7BIu
X568oQD3ZuaT+mAxnB6KaTXNU4As6/NBq2gxMOSzCzRkrjnLtyxJDOLFidgp
ZKKzpehonhhStnfTp1kK8F2KuzzIE4MkujTyTT7q32Pgr6vVD0wDCJkpRPdb
aKX2bXE/cLfdq7YqQvffc/CGSmU/SM1tpyKQiS+GxQ2cfrCifEWbXc1/lhBn
2/phiLYhcK4Y7T9p9tNbWT/YtI74KUoVEPFHce6yiQRkPgzP+XJ0H2qVRxzL
JJD9dEnFqQKdp2vfbABbAmS7mJpUZK6tk3cmVwKs9eFL2rfRvIW5l63tEnBp
9S7ZUYlygyRavUyCVsdRahXqHxtEXWM8ACnCtzROLarXOnF3+uYAmLh4x15o
RPUzh95ERkiBvA1LqUCe0fI2TKJL4eRiZOY4MmPiu7dpCVJIq8soDWxC3/fw
4zxmuhQwYis/pBn137N2+GSZFOoGNulEtSDXSv3MX0jBIVRcnXof1R8zkSyY
DcLRnBODt/lovj3xLL1vEA5am6Tc7EXzXteFpGkMA8/uaJBsAv3fWW2ZfRYv
gZR3PXcNjs7PPN9YZT4COtTdHxmaSjDlbxjR15NB58WK6rpNSiAVWhqczpBB
2Lh9EddUCe0OXhzLORn8xiM91yYrIdZi+4r83Chw3u50PuyqBN9ovKKobRQy
EjQ/mnkpoUXt+EWfza/gfShFSQtVwtmUPFNC/CtwbmbZMOKRVxrWdwlfgbHf
Ie5slhIklGwKz3IMxgLXRe4vUYKiaTCuJm0MIp7V0m05SvjslvYkTTwG6Vl3
eMw2JbCTloeu7xmH9Jr733C7lUBjy3XLE8dho5m5tr1MCT6ltBPmonGgqUVv
ps0qIdo7b0xj5wTcJktColRwSFOvSQyNnICwHtaSRBcHAjt5+Rx/Arb8EybQ
345Demmq+1aiHPJ0jCdVbXH4csOA4L6nHArazShHvkFe43BEwZbDlQ63oaBT
OPhT9hS7zcnh06MocT3ypBuXkP9eDpd5BYIPyMQWqveQQg5RdSP8a6dxGLqh
9p72QQ7+OZc4VR7IZdfqUj7K4TD1ehJ2FoeNf5w92qCBwVppNynoHA6URifq
ui0YpAnnNtcjy4xmUo4bYkDo1Nf7sJo3OLLzjDBY4H2/7tr3OCTICiRGJAym
S97N3jmPg6mQ8Mx6BwZdftr/yP1wCFtkvT5jiYGLl80Diws4/DrlcbXYCgM+
1eMvOjJ7BTMYtcbggXNprcYPOLTcYxqH2GFwd4cFa6c/DnWuOn/H78Ng11Zq
TjhyBP2ubjsZgzv69PRm5ASeg7faAQxKNdsSvg1A8yL1e7KcMNhMeEXPQf71
z+hPAsAgf179RzHy0HSnid4hDHRnzUK3BuJgeMrYyfNrDK5PHQsIRJ7Pj3Qv
ccbgX4gpwsI=
         "]]}},
      Annotation[#, "Charting`Private`Tag$177571#1"]& ], 
     TagBox[{
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQzbXB28TY+LP9qmV3vbSmCjkskp+TZWv92X4NlG/V
/2aBuzOCL6Gf+f2fN0L9t3NPfbeFIORnZv6y+5uC4Ps//Xjjew6Cz5r4suhT
yWf71VA+Iy+v7qxahPzfHQbPHdsQ/ByhpMOhfQj+nezJ8zOnIeyf9PXDbK35
CHn3er8Zr5cj5BPNJbc1b0DIV79/fFl6J4LPEbpHWOEggj9t15RglZMIflbA
zM1XLyL4ts/mCrffQri/RXPD1CWPEPKncw6JH3qFkC+757h72ycEXyngYNzq
Xwj1Ip9ylHyZvyDCZ4rEs3fcCP55o+6NXDIIvqpR2N4GXQTfpe8391I7BP/4
y+jQxW4IvpfrnnkL/b7Aw0P4ogeHbzhC/k7M1cIf8Qh+VeUic5YUBF9yWv5f
/gwEP0Ml7IFo1he4f3ZssjksnYOQf/Bz/Ra5XIQ8u6PyMsU8hLyn7v0TwXkI
9wAAZtY0zw==
         "]], 
        LineBox[{{1.2770629230443806`, 0.}, {1.277134506359754, 0.}, {
         1.2771962432212813`, 0.}, {1.2772579800828088`, 0.}, {
         1.2773814538058637`, 0.}, {1.277448350214549, 0.}, {
         1.2775152466232345`, 0.}, {1.2776490394406053`, 0.}, {
         1.277916625075347, 0.}, {1.2779835214840327`, 0.}, {
         1.2780504178927181`, 0.}, {1.278184210710089, 0.}, {
         1.2782511071187743`, 0.}, {1.2783180035274597`, 0.}, {
         1.2783848999361451`, 0.}, {1.2784517963448305`, 0.}, {
         1.2784940991780716`, 0.}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGBwBGIQffPrjp/WpV/s1yy766U1Vcjhz1x2/xggfxWU73Ex
tWQRkvwDc6X9emUI+Yp59zh3lyHkV2SHz79cjuDftLhg8qYCwZ+Vu7nLrxbB
j1k07cGGxi/2a6F8Z6tTa326EOZrXfpb9WISQn2ruH3Wh1lI7olpiPyx6Iv9
aii/8dLbjLWrEfJKHtEVSVsQfLPsayub9yDM9+4LvL3kCELe1lCpceoVpPDY
ZPbF6i6Cv9vEO/3BU4T+d8m5fz6+RfAVJvdPZP6GUD/j0123Q/8QfMEgnT8N
7F/h/Hf3n18SE0DwT+cuXrlG4ivcPJmVOYvWKXyF+y/niensDRoI9UwB2lvi
DRHqZ+5WOMtnheAvvqLMoeWEUL/2rZqzqxeCL2M6fb550Ff7dVB+Vw37H82o
r/D4sPuyuOJkEkL952yHrxnZCPdIT3w1uaQYod552xSjhmqE/Ebu7I8WLQj9
8omOGz72IPiMKaoTxaYi1D9O4yyynotwv9aMqBLzpQh+wcnVZcZrEfw/Wpoz
72xF2N/Rs2x36z6E+R2zDRlmH0Oo71i1x2XDOYT8uZfFK4uuI/gimtp8pg8Q
6vdN859y7gXCfRksJVIZHxHq2+SXHcr9ieAvsbqRVcz4Dc7PuTjl9w0hBN/l
FMOz71Lf4OZLH865IKb8DR7+4a9c7/BoI9RPFpR/wWT8De4/0UwVkWXWCPnp
BzQdPF0Q+nuO2vRF+HyDu7fplP+d9BCEeo5b5xTSYxH8/pe+qWlpCPcAAFIN
+Ew=
         "]]}},
      Annotation[#, "Charting`Private`Tag$177571#2"]& ], 
     TagBox[{
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzbXB28TY+LO9WHjphCUlh+0Xyc/JsrVG8K363yxw
d0bwv5176rstBMGfmfnL7m8Kgs+a+LLoUwmC/3eHwXPHNgT/Tvbk+ZnTEHz3
er8Zr5cj+NXvH1+W3ongT9s1JVjlJIJv+2yucPstBP90ziHxQ68QfKWAg3Gr
fyG5Z4rEs3fcX+D880bdG7lkEHxVo7C9DboIvkvfb+6ldgi+l+ueeQv9EPw7
MVcLf8Qj+GHnOTvVCxD8mEXTHmxoRPC1Lv2tejEJwX8Q0xD5YxGCr+QRXZG0
BcH37gu8veQIgm9rqNQ49QqCv9vEO/3BUwRfYXL/ROZvCL5gkM6fBvaviPDJ
XbxyjQSCn/PEdPYGDQR/5m6Fs3xWCP7at2rOrl4IflcN+x/NKAT/c7bD14xs
BN952xSjhmoEXz7RccPHHgT/cRpnkfVcBL/g5Ooy47UIfkfPst2t+5D4q/a4
bDiH4ItoavOZPkDwM1hKpDI+IvhLrG5kFTN+Q/jv4pTfN4QQfOnDORfElBH8
yYLyL5iMEfzpBzQdPF0Q/KZT/nfSQxB8jlvnFNJjEfz+l76paWkIPgDAl5Hq

         "]]}},
      Annotation[#, 
       "Charting`Private`Tag$177571#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.2, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{943., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.2, 1.4}, {0., 4.645669145372876}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.713008990726197*^9, 3.713009000803447*^9}, {
   3.7130090335455923`*^9, 3.7130090912667475`*^9}, 3.713009270388756*^9, 
   3.7130094369376917`*^9, 3.7130094777771564`*^9, 3.713009942502637*^9, {
   3.713010255898286*^9, 3.7130102634360895`*^9}, {3.713010296138198*^9, 
   3.7130103754724784`*^9}, {3.713011388663645*^9, 3.713011402770836*^9}, {
   3.713011610759977*^9, 3.713011659453041*^9}, {3.7130139783133397`*^9, 
   3.713013990247604*^9}, {3.7130140247673817`*^9, 3.713014055145131*^9}, {
   3.713014156943265*^9, 3.7130141674747663`*^9}, 3.7130142514635973`*^9, 
   3.713014332232935*^9, {3.713014376910404*^9, 3.713014411267233*^9}, {
   3.7130172948266835`*^9, 3.7130173111499653`*^9}, {3.7130174793097277`*^9, 
   3.71301754247971*^9}, 3.7130987126770015`*^9, 
   3.713098796468162*^9},ExpressionUUID->"5f88790e-fda2-4c99-bb7c-\
ad681848cf7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "areal", "]"}], "\[IndentingNewLine]", 
 RowBox[{"areal", "=", 
  RowBox[{"FunctionDomain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "RelEntComplete", "]"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}]}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.712967871794819*^9}, {
   3.712968372939997*^9, 3.7129683772642646`*^9}, {3.712968486176387*^9, 
   3.7129684874433928`*^9}, {3.712968701085901*^9, 3.7129687414188395`*^9}, {
   3.7129687933255787`*^9, 3.7129687999676924`*^9}, {3.71296891853925*^9, 
   3.712968959775792*^9}, {3.7129691080330706`*^9, 3.712969111019903*^9}, {
   3.712969491585009*^9, 3.7129695149321723`*^9}, {3.712969568329545*^9, 
   3.7129696308079987`*^9}, {3.712969671700848*^9, 3.7129696754869375`*^9}, {
   3.7129697140089417`*^9, 3.7129697268114996`*^9}, {3.712969928437507*^9, 
   3.7129699345421505`*^9}, {3.712970605344827*^9, 3.7129706057762747`*^9}, {
   3.712971313880378*^9, 3.7129713172462177`*^9}, {3.7129717040199127`*^9, 
   3.712971705557476*^9}, 
   3.713008451898528*^9},ExpressionUUID->"9d823588-f912-44f4-b235-\
aaf92f436901"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1.276999147534171`", "<", "a", "<", "1.276999147537005`"}], "||", 
  RowBox[{"1.276999147537005`", "<", "a", "<", "1.2785578746851987`"}], "||", 
  
  RowBox[{"1.2785578746851987`", "<", "a", "<", "1.2785578746880515`"}], "||", 
  RowBox[{"4.922917652209836`", "<", "a", "<", "4.922917652209925`"}], "||", 
  RowBox[{"4.922917652209925`", "<", "a", "<", "2.7415248095492525`*^15"}], "||", 
  RowBox[{"a", ">", "1.2773005675896264`*^17"}]}]], "Output",
 CellChangeTimes->{
  3.712968175408887*^9, 3.712968370550497*^9, 3.712968497351331*^9, 
   3.7129685453526545`*^9, 3.712968673748048*^9, 3.7129687434516506`*^9, 
   3.7129689169114704`*^9, {3.7129691061629715`*^9, 3.712969134000513*^9}, 
   3.7129695162001724`*^9, {3.712969571306044*^9, 3.7129696392798023`*^9}, 
   3.7129696853756*^9, 3.712969735713069*^9, 3.712969943180414*^9, 
   3.712970030640546*^9, 3.712970078088041*^9, 3.712971700501017*^9, {
   3.713008446375839*^9, 3.7130084677258577`*^9}, 3.7130087884734945`*^9, 
   3.7130089200675416`*^9, 3.7130091560906577`*^9, 3.7130093245879354`*^9, 
   3.7130095086164236`*^9, 3.7130102414575233`*^9, 3.7130103067213297`*^9, 
   3.7130112869306045`*^9, 3.713012867615574*^9, 3.7130140881121492`*^9, 
   3.7130144307710347`*^9, 3.7130173307965193`*^9, 3.7130175782010202`*^9, 
   3.7130987498111477`*^9, 
   3.713098836565448*^9},ExpressionUUID->"56a04664-09e1-48a7-83d5-\
9481112a7051"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129697635249166`*^9, 3.712969790052404*^9}, {
   3.712969910446604*^9, 3.712969911363722*^9}, {3.712969981462737*^9, 
   3.712970009307479*^9}, {3.7129700416520624`*^9, 3.7129700522312417`*^9}, {
   3.7129701069564714`*^9, 3.712970110676834*^9}, {3.7129703701334224`*^9, 
   3.7129703710494885`*^9}, 
   3.7129717270241957`*^9},ExpressionUUID->"3c55cf68-dbd3-4663-be14-\
666ddb0495b6"],

Cell[BoxData["3.4328100354860904`"], "Output",
 CellChangeTimes->{{3.712969772057023*^9, 3.7129697904214573`*^9}, 
   3.7129699117480497`*^9, {3.712969967491794*^9, 3.7129700100452943`*^9}, {
   3.712970042845792*^9, 3.7129700605721197`*^9}, {3.7129701041332984`*^9, 
   3.7129701108552213`*^9}, 
   3.712970371518801*^9},ExpressionUUID->"55baf523-f7f7-42b4-bd03-\
a8bc195882b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"areal", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"areal", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"a2", "=", 
     RowBox[{"areal", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", "a1", "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.7062826969256244`*^9}, 3.706282793017774*^9, {3.706282916903056*^9, 
   3.7062829396696253`*^9}, {3.706282972528119*^9, 3.7062829921808167`*^9}, 
   3.712958176571302*^9, {3.712958249361698*^9, 3.7129582563476305`*^9}, {
   3.7129583307181444`*^9, 3.7129583618738556`*^9}, {3.7129674589113116`*^9, 
   3.7129674602208805`*^9}, {3.712967711268424*^9, 3.7129679256158257`*^9}, {
   3.7129697834440064`*^9, 3.7129698392892857`*^9}, {3.7129703273204255`*^9, 
   3.7129704023397155`*^9}, {3.7130084980068345`*^9, 3.713008498207328*^9}, {
   3.7130174126771607`*^9, 3.7130174168810225`*^9}, {3.713017598346693*^9, 
   3.713017632112641*^9}, {3.713098856051606*^9, 
   3.713098859117367*^9}},ExpressionUUID->"ba1de50e-8dc9-43a4-bb84-\
912aff5ab98f"],

Cell[BoxData["1.276999147537005`"], "Output",
 CellChangeTimes->{
  3.7130084994402957`*^9, 3.713008792560998*^9, 3.713009175655564*^9, 
   3.713009331719633*^9, 3.713009512367034*^9, 3.7130141179374475`*^9, {
   3.713014455375851*^9, 3.7130144827161627`*^9}, 3.713017269223144*^9, {
   3.713017335635584*^9, 3.713017355570569*^9}, {3.713017392725624*^9, 
   3.7130174175660415`*^9}, {3.713017583878092*^9, 3.7130176326821594`*^9}, 
   3.713098755309035*^9, {3.7130988506941*^9, 
   3.7130988596991324`*^9}},ExpressionUUID->"288619d5-cb35-40a5-8e7d-\
efdc86487d25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["a2"], "Input",
 CellChangeTimes->{{3.713008501611209*^9, 
  3.71300850188986*^9}},ExpressionUUID->"5afafad1-2c81-488d-97fb-\
95da3896bf59"],

Cell[BoxData["1.2785578746851987`"], "Output",
 CellChangeTimes->{
  3.7130085022588167`*^9, 3.713014485920555*^9, {3.713017339585273*^9, 
   3.713017357687168*^9}, {3.7130173965601625`*^9, 3.7130174241730404`*^9}, {
   3.7130175862593107`*^9, 3.7130176032695875`*^9}, 3.713017634669208*^9, {
   3.7130988537561493`*^9, 
   3.7130988613836517`*^9}},ExpressionUUID->"fb959d27-24f1-4cc8-afc2-\
027a03352e31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.713098866403803*^9},
 NumberMarks->False,ExpressionUUID->"fb76ed27-eae7-4f1a-b904-7f52f06fdff3"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1.276999147537005\"\>",
   1.276999147537005,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.7130176151861134`*^9, 
  3.7130988631487455`*^9},ExpressionUUID->"2bd48234-7321-436c-b689-\
105ed7bc597d"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.713012925647438*^9, 3.713012946783736*^9}, {
  3.7130144991026096`*^9, 
  3.7130145021271954`*^9}},ExpressionUUID->"3a5fee5d-c05b-4b44-8f4e-\
caa2f804e60a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7129676938671656`*^9, 
  3.7129676938864975`*^9}},ExpressionUUID->"c2776679-4966-449f-854b-\
c5e3d0a19770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "a", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"NB", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{"NB", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "NB"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"aFinal", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RelEntComplete", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"\[Eta]", "^", 
             RowBox[{"(", "NB", ")"}]}]}]}], "]"}], "+", "h"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{
       RowBox[{"a", ">", "a1"}], " ", "&&", 
       RowBox[{"a", " ", "<", "a2"}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"a1", "+", ".001"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.712970608717942*^9, 3.7129706402147713`*^9}, {
   3.7129706774876013`*^9, 3.712970679956932*^9}, {3.7130085235869102`*^9, 
   3.71300854641281*^9}, 
   3.713098781916082*^9},ExpressionUUID->"f58378c3-4802-45b1-9e38-\
ebf4142f12be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5418367996344518`*^-12", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "1.2773004526143625`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7129705447156315`*^9, {3.712970614186483*^9, 3.7129706415860868`*^9}, 
   3.7129706818117924`*^9, 3.713008488520872*^9, {3.7130085267807455`*^9, 
   3.7130085492708054`*^9}, 3.71300879606297*^9, {3.713009180261177*^9, 
   3.7130091989751225`*^9}, 3.713009335449381*^9, 3.7130095170979004`*^9, {
   3.7130129423068857`*^9, 3.713012950168709*^9}, 3.7130141240326576`*^9, 
   3.713014463748903*^9, 3.713017275706473*^9, 3.7130174293583813`*^9, 
   3.713017638808634*^9, {3.713098761628128*^9, 3.713098785115613*^9}, 
   3.713098869005237*^9},ExpressionUUID->"dad5cad0-1acd-4da1-9c6a-\
005cbcd461ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aFinal", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.712970652696971*^9, 
  3.7129706639247255`*^9}},ExpressionUUID->"87784782-7d17-4b3b-b6ea-\
10c3057cff75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "3.1261685800003134`"}], "}"}]], "Output",
 CellChangeTimes->{3.713009201492529*^9, 
  3.71300933820024*^9},ExpressionUUID->"fb1a4d7a-a51d-4ff4-81a2-d2c1ccadcb0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], "}"}]], \
"Input",
 CellChangeTimes->{
  3.713009189419916*^9},ExpressionUUID->"9b7cb81c-ca65-4427-830a-\
63194c653adf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1048625421220406`", "\[Rule]", "1.1048625421220406`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7130091894825673`*^9},ExpressionUUID->"beb5821e-ca08-4f3b-bf45-\
950e05b437cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"a", "/.", 
    RowBox[{"aFinal", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "to", " ", "check", " ", "if", " ", "the", " ", 
    "solution", " ", "is", " ", 
    RowBox[{"correct", "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", "RelEntComplete", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"\[Eta]", "^", 
       RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", "h"}]}], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.706282665271264*^9, 
   3.706282719524193*^9}, 3.7062828892126455`*^9, {3.7062830438294315`*^9, 
   3.7062830449825144`*^9}, {3.712967482665394*^9, 3.712967691070244*^9}, {
   3.7129679451593733`*^9, 3.7129679604339733`*^9}, {3.712970440030684*^9, 
   3.712970447730687*^9}, 3.7129704831231194`*^9, {3.712970539745516*^9, 
   3.7129705414112835`*^9}, {3.7129705806120405`*^9, 
   3.712970581398142*^9}},ExpressionUUID->"724f14a5-211a-4584-ab88-\
ab57985eb3e7"],

Cell[BoxData["1.2773004526143625`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.7130176418812523`*^9, 
   3.713098872559971*^9},ExpressionUUID->"3fda74e1-0b66-4472-9b5b-\
3c9f9935cb0e"],

Cell[BoxData["0.1519983988107736`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.7130176418812523`*^9, 
   3.713098872569977*^9},ExpressionUUID->"f79c3643-175f-4297-a472-\
4ff8da27482d"],

Cell[BoxData["0.15199715665465224`"], "Output",
 CellChangeTimes->{
  3.706282890025095*^9, 3.7062830457636456`*^9, 3.7062855608779154`*^9, 
   3.712970453801094*^9, {3.7129704850042014`*^9, 3.712970499766281*^9}, {
   3.712970564695584*^9, 3.7129705823989983`*^9}, {3.7129706689975557`*^9, 
   3.7129706872248335`*^9}, {3.713008538059024*^9, 3.7130085572266674`*^9}, {
   3.713008799496755*^9, 3.713008810118849*^9}, 3.7130092040471306`*^9, 
   3.7130093409270306`*^9, {3.7130095234217877`*^9, 3.713009526170124*^9}, 
   3.713012990049961*^9, 3.7130141348479166`*^9, 3.713017437001298*^9, 
   3.7130176418812523`*^9, 
   3.713098872575488*^9},ExpressionUUID->"59afe843-1f8e-4608-8b20-\
099d3f52dcc3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062827295664673`*^9, 
  3.706282737801427*^9}},ExpressionUUID->"e62add75-12c0-4973-b1c6-\
98d68b8274c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "find", " ", "the", " ", "upper", " ", "bound", " ",
     "using", " ", "the", " ", "state", " ", "we", " ", "found", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcov", " ", "=", 
     RowBox[{"Det", "[", "Vrho", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]cov", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "cp", "*", "cm"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrho", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhoplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omrhominus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "yrho", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhosymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omrhoplus", ",", "omrhominus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omrhominus", ",", "omrhoplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omrhoplus", ",", 
         RowBox[{"-", "omrhominus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omrhominus"}], ",", "omrhoplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"rhosymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"\[Nu]p", ",", "\[Nu]m", ",", "\[Nu]p", ",", "\[Nu]m"}], 
        "}"}], "]"}], ".", "rhosymp"}], "]"}], "*)"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grho", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "rhosymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]p", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]m", "]"}]}], "}"}], "]"}], ".", 
       "rhosymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zrho", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vrho", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csep", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepp", "=", "csep"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csepm", "=", 
     RowBox[{"-", "csep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vsig", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "csepp", ",", " ", "0", ",", " ", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"csepp", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "a", ",", "csepm"}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{"0", ",", "0", ",", "csepm", ",", "b"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Detcovsep", " ", "=", 
     RowBox[{"Det", "[", "Vsig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]covsep", "=", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "+", 
      RowBox[{"2", "*", "csepp", "*", "csepm"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]psep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]msep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]covsep", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]covsep", "^", "2"}], "-", 
            RowBox[{"4", "*", "Detcovsep"}]}], "]"}]}], ")"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysep", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"csep", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepplus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omsepminus", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", " ", "-", " ", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Sqrt", "[", "ysep", "]"}]}], ")"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sepsymp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"omsepplus", ",", "omsepminus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"omsepminus", ",", "omsepplus", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "omsepplus", ",", 
         RowBox[{"-", "omsepminus"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "omsepminus"}], ",", "omsepplus"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"sepsymp", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Nu]psep", ",", "\[Nu]msep", ",", "\[Nu]psep", ",", "\[Nu]msep"}], 
        "}"}], "]"}], ".", "sepsymp"}], "]"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"check", " ", "diagonalization"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"I", "*", 
       RowBox[{"\[CapitalOmega]", ".", "Vrho"}]}], "]"}], "]"}], "*)"}], " ", 
   
   RowBox[{"(*", 
    RowBox[{"check", " ", "symplectic", " ", "eigenvalues"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsep", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"\[CapitalOmega]", ".", "sepsymp", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]psep", "]"}], ",", 
          RowBox[{"ArcCoth", "[", "\[Nu]msep", "]"}]}], "}"}], "]"}], ".", 
       "sepsymp", ".", "\[CapitalOmega]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Zsep", "=", 
     RowBox[{"Re", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Vsig", "+", 
          RowBox[{"I", "*", "\[CapitalOmega]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaG", "=", 
     RowBox[{"(", 
      RowBox[{"Grho", "-", "Gsep"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7060459269405622`*^9, 3.706045943128407*^9}, {
   3.70604623278476*^9, 3.70604623910778*^9}, {3.7060462876994343`*^9, 
   3.7060462883241053`*^9}, {3.7060465128476763`*^9, 
   3.7060465474547033`*^9}, {3.706046626762192*^9, 3.706046627016597*^9}, {
   3.706068474002494*^9, 3.706068474226288*^9}, {3.706200950400202*^9, 
   3.7062009697074494`*^9}, {3.706201460101236*^9, 3.7062014609359016`*^9}, {
   3.706201699105094*^9, 3.70620170047219*^9}, {3.706202076887014*^9, 
   3.706202077857505*^9}, {3.7062022770010986`*^9, 3.7062022777822447`*^9}, {
   3.7062386560891886`*^9, 3.7062386600522556`*^9}, 3.706282399538268*^9, {
   3.7062826287544737`*^9, 3.706282634285777*^9}, {3.7062828209777064`*^9, 
   3.706282854473158*^9}, {3.7129679645320935`*^9, 
   3.7129679854856143`*^9}},ExpressionUUID->"505189ea-2064-478b-964c-\
ae47ca3c0f9d"],

Cell[CellGroupData[{

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828576972036`*^9},ExpressionUUID->"e6a586bc-9c2c-47d7-babb-\
7970e111d03e"],

Cell[BoxData[""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.70604675384303*^9, 3.706046901980269*^9}, {
   3.7060470338262997`*^9, 3.706047060927065*^9}, 3.706047101431612*^9, 
   3.706068573395756*^9, 3.70620136871847*^9, 3.706201409607029*^9, 
   3.706201461607794*^9, 3.7062017012943363`*^9, 3.706202078577922*^9, 
   3.706202278791051*^9, 3.706238660708485*^9, 3.706282404587315*^9, 
   3.706282487843593*^9, 
   3.7062828592730436`*^9},ExpressionUUID->"2cc55f7d-cabb-4214-97bd-\
d1cf284c83f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706046268323868*^9, 3.7060462688649807`*^9}, {
   3.7060465545378017`*^9, 3.7060465672974453`*^9}, {3.706046647462372*^9, 
   3.706046899115925*^9}, {3.706047025805726*^9, 3.706047058333899*^9}, 
   3.7060470966159697`*^9, {3.706068437926049*^9, 3.706068441513364*^9}, {
   3.7060684864086523`*^9, 3.706068524714649*^9}, {3.706200997394314*^9, 
   3.706201048154194*^9}, {3.7062015168221703`*^9, 3.706201688389103*^9}, {
   3.7062017706546373`*^9, 3.7062019589109845`*^9}, 3.706202002564649*^9, {
   3.706202038018865*^9, 3.7062020516980515`*^9}, 3.7062021653933406`*^9, {
   3.706202371411685*^9, 3.706202436180882*^9}, {3.70623863527234*^9, 
   3.7062386374349394`*^9}, 
   3.706282861249338*^9},ExpressionUUID->"99b7c7d3-2129-440b-a1e4-\
e836781bef64"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"",2,925,198,21028397823846557082,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706202052635457*^9, 3.7062021353405185`*^9, 3.7062021659245057`*^9, {
   3.7062024118118515`*^9, 
   3.7062024366034613`*^9}},ExpressionUUID->"f743305c-be3f-4358-a54d-\
49237346eddc"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386474748054`*^9, 
  3.7062386474748054`*^9}},ExpressionUUID->"9fd4564c-3d27-421a-be23-\
eaa322ee9f46"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238645358514*^9, 
  3.706238645358514*^9}},ExpressionUUID->"7c37d17f-96fa-40b5-af96-\
83640a4fd44b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7062386433115935`*^9, 
  3.7062386433115935`*^9}},ExpressionUUID->"45e94b8f-1b11-4087-b940-\
68a3ef71c45f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706238641280818*^9, 
  3.706238641280818*^9}},ExpressionUUID->"ce56abb5-d011-4961-bc51-\
80d2fddf1a83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Var1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{"DeltaG", ".", "Vrho", ".", "DeltaG", ".", "Vrho"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"Tr", "[", 
      RowBox[{
      "DeltaG", ".", "\[CapitalOmega]", ".", "DeltaG", ".", 
       "\[CapitalOmega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Var", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Var1", "+", "Var2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelEntCheck1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], 
       RowBox[{"\[Eta]", "^", 
        RowBox[{"(", "NB", ")"}]}]}]}], "]"}]}], "-", 
   "h"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiErr", " ", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[CurlyEpsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706047966137074*^9, 3.706047970169482*^9}, {
  3.706201051657089*^9, 3.7062010569692974`*^9}, {3.7062012518273945`*^9, 
  3.706201252826626*^9}, {3.7062830638498735`*^9, 
  3.706283066219884*^9}},ExpressionUUID->"b6988d16-c76a-4b1f-83b5-\
eadfca4dc802"],

Cell[BoxData["0.15199715665465224`"], "Output",
 CellChangeTimes->{
  3.7062829090238233`*^9, {3.706283059493188*^9, 3.706283067238104*^9}, 
   3.706285566597212*^9, 3.712970699552306*^9, 3.7130085647893467`*^9, 
   3.713008823302293*^9, 3.713009212840477*^9, 3.7130093482599583`*^9, 
   3.713009531837346*^9, 3.7130134360750437`*^9, 3.7130174452075644`*^9, 
   3.7130176470027266`*^9, 
   3.7130988773296623`*^9},ExpressionUUID->"08de51ee-58d7-4e6d-956c-\
5d4486f9931c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testplot", "[", 
    RowBox[{"\[CurlyEpsilon]_", ",", "NB_", ",", "l_", ",", "\[Eta]_"}], 
    "]"}], "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"RelEntComplete", ",", 
       RowBox[{"RelEntComplete", "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "/", "n"}], "]"}], "*", "PhiErr"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"10", "^", "3"}], ",", 
       RowBox[{"10", "^", "15"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", "3"}], ",", 
          RowBox[{"10", "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", "*", "RelEntComplete"}], ",", "RelEntComplete"}], 
         "}"}]}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Rel. Ent. Bound\>\"", ",", "\"\<2nd Order Bound\>\""}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.722", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", "=", "\[CurlyEpsilon]"}], "]"}], 
        ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"", "=", "NB"}], 
         "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<l\>\"", "=", 
          RowBox[{"l", "\"\<km\>\""}]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\[Eta]\>\"", "=", "\[Eta]"}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"testplot", "[", 
  RowBox[{"\[CurlyEpsilon]", ",", "NB", ",", "l", ",", "\[Eta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706201267376336*^9, 3.7062013063395357`*^9}, {
   3.7062830730762467`*^9, 3.7062831342116637`*^9}, {3.7062833295045977`*^9, 
   3.706283335493238*^9}, {3.7062855745697403`*^9, 3.706285581644122*^9}, {
   3.7129680043558044`*^9, 3.7129680113304443`*^9}, {3.712970758800975*^9, 
   3.712970759101232*^9}, {3.7129709634834175`*^9, 3.7129709637522883`*^9}, {
   3.7129710108423295`*^9, 3.712971092938219*^9}, {3.712971161777935*^9, 
   3.712971168830036*^9}, 3.7129712155658283`*^9, 
   3.7130987019421597`*^9},ExpressionUUID->"f6856611-14eb-4879-a675-\
b5f220fadfd0"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIONxbWP09R+bc/jW3eA6vtMnD+5cgr
jK/PyML53jNW6DUKK8D5P7+kb5+powjnay9dtVrPQQnOD8ot1ZHPVobzj6o5
dsg0qcD5Oj+mFJRuUIXzJWRzjnjdVIPzA4xdPuu8U4fzaxKXrMuS0oTzvzSw
um410oLzP3x+6Vbjqg3nP6wLuzovXwfOl/t92O5cqy7C/P6dJpGb9eB8tnKj
aQm39eF8Zo2wzF3lBnB+ncJ13yJeQzh//sQb8w1mIvi7+OR2zDEwgvOnm6qy
uR9F8KWurjn43d8YId9Q4Rz2DMHfteSI0e4iE4T5RZfC4/4g+PU+Ks7rJ5rC
+azzv81mkzWD81v/8uzm3oLgH2d9yu/vYQ7nr2+zvTTjEoI/UfhW1IQMCzhf
UvJ7QN8XBD/5xNWaU7WWcP6K5h95W4Ss4PzJ22efWzIXwa/43vTFycQaEX4b
XrU/P4DgBwiJBJ7yskHyf+ODqAcIfkt6/t2P2bZwfk7UwgVmzHZwvtj3KTN3
Tkfw03g4GZyV7OH8DboHdap2IPgXHtc8jlZygPNXsladlkxH8Ot1Z05btxHB
XzGxYobbdwS/4eztmXJyjnB+JKf97G8uCD4AyAC+9g==
           "]]}},
        Annotation[#, "Charting`Private`Tag$180560#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwd13k4VN8bAPCxL9kqREJl381iMJZ5bRHJLkubJVH2bAmVVJIo2Uq2EpJQ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           "]]}},
        Annotation[#, "Charting`Private`Tag$180560#2"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Rel. Ent. Bound\"","\"2nd Order Bound\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.722, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->NCache[{
      Log[1000], -4.1864703853250385`}, {
     6.907755278982137, -4.1864703853250385`}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          RowBox[{"\"\[CurlyEpsilon]\"", "=", "1.`*^-10"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "3.`*^-7"}], HoldForm], ",", 
         TagBox[
          RowBox[{"\"l\"", "=", 
            RowBox[{"1.2480011204027728`", " ", "\"km\""}]}], HoldForm], ",", 
         
         TagBox[
          RowBox[{"\"\[Eta]\"", "=", "0.1`"}], HoldForm]}], "}"}], 
     TraditionalForm],
   PlotRange->NCache[{{
       Log[1000], 
       Log[
       1000000000000000]}, {-4.1864703853250385`, -1.8838852923309926`}}, {{
     6.907755278982137, 
     34.538776394910684`}, {-4.1864703853250385`, -1.8838852923309926`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledTicks[{Log, Exp}]}, {{{9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}, {{-3.912023005428146, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.02\"", 0.02, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-4.199705077879927, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/XNT+v6uhdIONxbWP09R+bc/jW3eA6vtMnD+5cgr
jK/PyML53jNW6DUKK8D5P7+kb5+powjnay9dtVrPQQnOD8ot1ZHPVobzj6o5
dsg0qcD5Oj+mFJRuUIXzJWRzjnjdVIPzA4xdPuu8U4fzaxKXrMuS0oTzvzSw
um410oLzP3x+6Vbjqg3nP6wLuzovXwfOl/t92O5cqy7C/P6dJpGb9eB8tnKj
aQm39eF8Zo2wzF3lBnB+ncJ13yJeQzh//sQb8w1mIvi7+OR2zDEwgvOnm6qy
uR9F8KWurjn43d8YId9Q4Rz2DMHfteSI0e4iE4T5RZfC4/4g+PU+Ks7rJ5rC
+azzv81mkzWD81v/8uzm3oLgH2d9yu/vYQ7nr2+zvTTjEoI/UfhW1IQMCzhf
UvJ7QN8XBD/5xNWaU7WWcP6K5h95W4Ss4PzJ22efWzIXwa/43vTFycQaEX4b
XrU/P4DgBwiJBJ7yskHyf+ODqAcIfkt6/t2P2bZwfk7UwgVmzHZwvtj3KTN3
Tkfw03g4GZyV7OH8DboHdap2IPgXHtc8jlZygPNXsladlkxH8Ot1Z05btxHB
XzGxYobbdwS/4eztmXJyjnB+JKf97G8uCD4AyAC+9g==
           "]]}, 
         "Charting`Private`Tag$180560#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd13k4VN8bAPCxL9kqREJl381iMJZ5bRHJLkubJVH2bAmVVJIo2Uq2EpJQ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           "]]}, 
         "Charting`Private`Tag$180560#2"]}}, {}, {}}, {Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
      FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, AxesOrigin -> {
        Log[1000], -4.1864703853250385`}, FrameTicks -> {{Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{6.907755842880527, 
         34.538775831012295`}, {-10.63305488001407, -1.8838852923309926`}}, {{
         6.907755842880527, 
         34.538775831012295`}, {-4.1864703853250385`, \
-1.8838852923309926`}}}}, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"n", "Rate"}, 
      AxesOrigin -> {6.907755278982137, -4.1864703853250385`}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotLabel -> {
        HoldForm["\[CurlyEpsilon]" = 1.*^-10], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 3.*^-7], 
        HoldForm["l" = 1.2480011204027728` "km"], 
        HoldForm["\[Eta]" = 0.1]}, PlotRange -> {{
         Log[1000], 
         Log[
         1000000000000000]}, {-4.1864703853250385`, -1.8838852923309926`}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {"Rel. Ent. Bound", "2nd Order Bound"}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.722, 0.3}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7062829051044073`*^9, {3.7062830764460983`*^9, 3.706283086324424*^9}, {
   3.706283122215847*^9, 3.706283135110839*^9}, 3.7062833363996067`*^9, 
   3.706285582838154*^9, 3.712970703442517*^9, 3.712970760002036*^9, 
   3.712970923170632*^9, 3.712970964568929*^9, 3.7129710230877953`*^9, 
   3.7129711177714586`*^9, 3.7129711698474016`*^9, 3.712971216682947*^9, 
   3.713008567792938*^9, 3.7130088253895845`*^9, 3.713009214818866*^9, 
   3.7130093507482576`*^9, 3.7130095338046713`*^9, 3.713013438341236*^9, 
   3.7130174471556654`*^9, 3.7130176490902524`*^9, 
   3.7130988803430457`*^9},ExpressionUUID->"7158dd0f-fa6b-4541-9aaf-\
bcade7d70291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201055201578*^9, 3.7062010552172036`*^9}, {
   3.7062042406283035`*^9, 3.706204250589995*^9}, 
   3.706282514783198*^9},ExpressionUUID->"0dda21d4-819b-4c04-b461-\
dbeac8177fae"],

Cell[BoxData["15.954589770191003`"], "Output",
 CellChangeTimes->{
  3.7062042566559772`*^9},ExpressionUUID->"4bdac5dd-9480-4e09-8bf0-\
f948d6dd7dbe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706201053654664*^9, 
  3.706201053654664*^9}},ExpressionUUID->"87073c61-982b-44b3-bcd8-\
a910b8b2187a"],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{
  3.712970744881449*^9},ExpressionUUID->"8cdd21ac-e1e6-449f-acc7-\
010dea9989d1"],

Cell[BoxData["0.276867488081167`"], "Output",
 CellChangeTimes->{3.712970745244534*^9, 3.7129709205197396`*^9, 
  3.7130086534569902`*^9},ExpressionUUID->"5d9fc3b9-8b79-4313-92e3-\
19c3b76dd5a4"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.1 Inherited,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3049, 65, 189, "Input", "ExpressionUUID" -> \
"79a31beb-fcd3-4b6a-a73c-cceac95494b1"],
Cell[3632, 89, 993, 15, 34, "Output", "ExpressionUUID" -> \
"cb2a842e-e1f5-4674-a664-aa79fe4e79bb"],
Cell[4628, 106, 1004, 15, 34, "Output", "ExpressionUUID" -> \
"3882781d-fe3c-4a34-b950-6f2b72fc68cb"],
Cell[CellGroupData[{
Cell[5657, 125, 1094, 15, 23, "Print", "ExpressionUUID" -> \
"a0b0f075-13fe-4b0a-8a6d-9d328dda85df"],
Cell[6754, 142, 1084, 15, 23, "Print", "ExpressionUUID" -> \
"ad8b9e06-1e3f-40ed-ab16-8bfb7c1d5a34"]
}, Open  ]]
}, Open  ]],
Cell[7865, 161, 3081, 78, 145, "Input", "ExpressionUUID" -> \
"e3c44015-cd79-4526-9b08-2a171d6c16c6"],
Cell[10949, 241, 4273, 95, 189, "Input", "ExpressionUUID" -> \
"40ada585-2cfd-4008-a42f-55eecf2e35ee"],
Cell[15225, 338, 689, 15, 57, "Input", "ExpressionUUID" -> \
"c94443aa-0dc1-4c21-8469-d144d2423ead"],
Cell[CellGroupData[{
Cell[15939, 357, 25776, 628, 1190, "Input", "ExpressionUUID" -> \
"f6007463-daf6-45f9-8a8e-f6b869258993"],
Cell[41718, 987, 402, 9, 50, "Message", "ExpressionUUID" -> \
"9adafe83-2406-4fbf-9c5a-4f4e3ddbe583"],
Cell[42123, 998, 402, 9, 50, "Message", "ExpressionUUID" -> \
"528626b1-dcf8-406f-8bc4-ccfa9d68b15c"],
Cell[42528, 1009, 402, 9, 50, "Message", "ExpressionUUID" -> \
"c9912d5e-eea4-4947-88ad-7508485f705d"],
Cell[42933, 1020, 480, 10, 23, "Message", "ExpressionUUID" -> \
"9c8bd699-1c64-4ead-90ec-9987e63c5c0e"],
Cell[43416, 1032, 14623, 266, 659, "Output", "ExpressionUUID" -> \
"5f88790e-fda2-4c99-bb7c-ad681848cf7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58076, 1303, 2242, 36, 79, "Input", "ExpressionUUID" -> \
"9d823588-f912-44f4-b235-aaf92f436901"],
Cell[60321, 1341, 1428, 23, 36, "Output", "ExpressionUUID" -> \
"56a04664-09e1-48a7-83d5-9481112a7051"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61786, 1369, 435, 7, 34, "Input", "ExpressionUUID" -> \
"b7ee11ef-f282-481f-9c30-8f8d588b6023"],
Cell[62224, 1378, 379, 6, 34, "Output", "ExpressionUUID" -> \
"55baf523-f7f7-42b4-bd03-a8bc195882b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62640, 1389, 2364, 50, 79, "Input", "ExpressionUUID" -> \
"ba1de50e-8dc9-43a4-bb84-912aff5ab98f"],
Cell[65007, 1441, 565, 9, 34, "Output", "ExpressionUUID" -> \
"288619d5-cb35-40a5-8e7d-efdc86487d25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65609, 1455, 153, 3, 34, "Input", "ExpressionUUID" -> \
"5afafad1-2c81-488d-97fb-95da3896bf59"],
Cell[65765, 1460, 406, 7, 34, "Output", "ExpressionUUID" -> \
"fb959d27-24f1-4cc8-afc2-027a03352e31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66208, 1472, 144, 2, 34, "Input", "ExpressionUUID" -> \
"fb76ed27-eae7-4f1a-b904-7f52f06fdff3"],
Cell[66355, 1476, 278, 8, 50, "Output", "ExpressionUUID" -> \
"2bd48234-7321-436c-b689-105ed7bc597d"]
}, Open  ]],
Cell[66648, 1487, 224, 4, 57, "Input", "ExpressionUUID" -> \
"f7333ce9-4613-4fbc-93e6-4a5f8f5d9a64"],
Cell[66875, 1493, 156, 3, 34, "Input", "ExpressionUUID" -> \
"171f5b01-07c9-479d-b06a-c233d842cfbf"],
Cell[CellGroupData[{
Cell[67056, 1500, 2420, 55, 101, "Input", "ExpressionUUID" -> \
"f58378c3-4802-45b1-9e38-ebf4142f12be"],
Cell[69479, 1557, 792, 15, 40, "Output", "ExpressionUUID" -> \
"dad5cad0-1acd-4da1-9c6a-005cbcd461ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70308, 1577, 210, 5, 34, "Input", "ExpressionUUID" -> \
"87784782-7d17-4b3b-b6ea-10c3057cff75"],
Cell[70521, 1584, 218, 4, 34, "Output", "ExpressionUUID" -> \
"fb1a4d7a-a51d-4ff4-81a2-d2c1ccadcb0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70776, 1593, 218, 6, 34, InheritFromParent, "ExpressionUUID" -> \
"9b7cb81c-ca65-4427-830a-63194c653adf"],
Cell[70997, 1601, 222, 6, 34, "Output", "ExpressionUUID" -> \
"beb5821e-ca08-4f3b-bf45-950e05b437cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71256, 1612, 1872, 38, 145, "Input", "ExpressionUUID" -> \
"724f14a5-211a-4584-ab88-ab57985eb3e7"],
Cell[73131, 1652, 700, 11, 34, "Output", "ExpressionUUID" -> \
"3fda74e1-0b66-4472-9b5b-3c9f9935cb0e"],
Cell[73834, 1665, 700, 11, 34, "Output", "ExpressionUUID" -> \
"f79c3643-175f-4297-a472-4ff8da27482d"],
Cell[74537, 1678, 701, 11, 34, "Output", "ExpressionUUID" -> \
"59afe843-1f8e-4608-8b20-099d3f52dcc3"]
}, Open  ]],
Cell[75253, 1692, 154, 3, 34, "Input", "ExpressionUUID" -> \
"36f51ebb-9681-4d0e-83cf-02f15e930585"],
Cell[CellGroupData[{
Cell[75432, 1699, 11052, 301, 717, "Input", "ExpressionUUID" -> \
"505189ea-2064-478b-964c-ae47ca3c0f9d"],
Cell[CellGroupData[{
Cell[86509, 2004, 537, 10, 23, "Print", "ExpressionUUID" -> \
"af5473f5-a4b0-4c61-b3f3-61726486312d"],
Cell[87049, 2016, 537, 10, 23, "Print", "ExpressionUUID" -> \
"93eae203-7e59-49ba-81d9-37c7b3995650"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87635, 2032, 804, 12, 34, "Input", "ExpressionUUID" -> \
"2e1d41f2-333c-40b0-9078-27fe13a35be2"],
Cell[88442, 2046, 653, 13, 43, "Message", "ExpressionUUID" -> \
"7b314a11-8837-41a8-b3a4-a6d68d355e5a"]
}, Open  ]],
Cell[89110, 2062, 156, 3, 34, "Input", "ExpressionUUID" -> \
"3fbfa127-d24f-44ae-a0cd-42847e3ea145"],
Cell[89269, 2067, 152, 3, 34, "Input", "ExpressionUUID" -> \
"5d804cd6-df8f-45de-87ce-e7c42d2719b7"],
Cell[89424, 2072, 156, 3, 34, "Input", "ExpressionUUID" -> \
"3b304c8c-d865-418b-a3c1-1cac17f78a11"],
Cell[89583, 2077, 152, 3, 34, "Input", "ExpressionUUID" -> \
"cbabb846-17a2-449c-adfe-763683050b4e"],
Cell[CellGroupData[{
Cell[89760, 2084, 2037, 60, 167, "Input", "ExpressionUUID" -> \
"b6988d16-c76a-4b1f-83b5-eadfca4dc802"],
Cell[91800, 2146, 471, 8, 34, "Output", "ExpressionUUID" -> \
"08de51ee-58d7-4e6d-956c-5d4486f9931c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92308, 2159, 2926, 74, 101, "Input", "ExpressionUUID" -> \
"f6856611-14eb-4879-a675-b5f220fadfd0"],
Cell[95237, 2235, 48222, 960, 299, "Output", "ExpressionUUID" -> \
"7158dd0f-fa6b-4541-9aaf-bcade7d70291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143496, 3200, 229, 4, 34, "Input", "ExpressionUUID" -> \
"5b75036b-2ee3-4cac-8ece-e5e115ff3a4f"],
Cell[143728, 3206, 150, 3, 34, "Output", "ExpressionUUID" -> \
"9775a2c1-06b7-41fa-9805-ddc6f0593ddc"]
}, Open  ]],
Cell[143893, 3212, 152, 3, 34, "Input", "ExpressionUUID" -> \
"c0537ead-6d6c-44cc-bf29-b81ac93e44ff"],
Cell[CellGroupData[{
Cell[144070, 3219, 129, 3, 34, "Input", "ExpressionUUID" -> \
"8cdd21ac-e1e6-449f-acc7-010dea9989d1"],
Cell[144202, 3224, 195, 3, 34, "Output", "ExpressionUUID" -> \
"5d9fc3b9-8b79-4313-92e3-19c3b76dd5a4"]
}, Open  ]]
}
]
*)


